Numerical approach to the nuclear deformation energy

A numerical method close to the Strutinsky procedure (but better) is proposed to calculate the deformation energy of nuclei. Quadrupole (triaxial) deformations are considered. Theoretical as well as practical aspects of the method are reviewed in this paper. A complete fortran program illustrates the feasibility of the method.

==> enerdef.f <==
      
	
	
	
	
	!XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX
	!*********************DEBUT PROGRAMME MAIN******************************
	!*********************BEGINNING OF THE MAIN PROGRAM**************************
	 
       ! 1) THIS CODE HAS BEEN CHECKED WITH THE MICROSOFT VISUAL
	 !    FORTRAN 5.0A under WINDOWS XP
	 ! 2) THIS IS THE VERSION OF THE CODE WITH COMMENTS
	 ! 3) IN ORDER TO ACCELERATE THE PROGRAM, SET THE FULL OPTIMISATION OPTION 
	 !    IN THE PROJECT SETTINGS, IN THE VISUAL FORTRAN 5.0A.
	 ! 4) IN ORDER TO RUN THE CODE ON OTHER COMPILATORS, IT COULD BE NECESSARY TO
	 !    REMOVE THE "USE DFPORT" OF THE TIMEF PORTABILILY FUNCTION AND ITS CALLS. 
	 ! 5) FOR THEORETICAL ASPECTS OF THE PROBLEM, AND THE GENERAL STRUCTURE
	 !    OF THE CODE SEE ALSO THE LONG  WRITE-UP. 

	! 
	!
	program main
	implicit double precision (a-h,o-z)
	! This program reads the basic input parameters and contains
	! the main results of calculations, i.e. (all or some)
	! eigenvalues and their eigenvectors (if desired).
	!
	! The file "input.dat" contains the input parameters
	! (in the namelist nml) in free format
	!
	! Eigenvalues, and some intermediates calculations can be read
	! from the file "eigvals.res".
	!
	! Eigenfunctions can be consulted from the file "vektor.res"
	!
	!
	! The convergence (when Nmax varies) of eigenvalues can be noted from 
	! the file  "conver.res"
	! 

	double precision evalplus(800),evecplus(800,800)
	double precision evalminus(800),evecminus(800,800)
	common/energ/ energies(4000), num(4000)
	common/vibra/vibbplus(800,800),f(800,800),
     >             vibbminus(800,800),vibgminus(800,800)
	common/hiner/hinerplus(800,800),hinerminus(800,800)
	common/vnu/ vnu2(4000),oldvnu2(4000),qpe(4000)
	double precision compo(800)
	
	

	
      
	! evalplus (evalminus) contains the eigenvalues for 
	! the positive (negative) parity
	!
	! evecplus (evecminus) contains the eigenvectors for
	! the positive (negative) parity
	! The components of the eigenvectors are stored in columns 
	! in these arrays
	!
	! The array "energies" contains the eigenvalues for both parities
	!
	! num(i) contains the "number(place)" of the eigenvector corresponding
	! to the eigenvalue number i,  with the sign of the parity block 
	!
	! For the positive (negative) parity the number of eigenvalues is given 
	! by the parameter nevalplus (resp. nevalminus), see below
	!
	! For both parities the  total number of eigenvalues is
	! given by the parameter nevalneval (=nevalplus + nevalminus),see below
      !!$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$$
	write (*,*) 'kkind=1 for neutrons, kkind=2 for protons'  
	read (*,*)  kkind 
	write (*,*) 'iz= number of protons '
      READ (*,*) iz   
	write   (*,*) 'in=number of neutrons'
      read   (*,*) in 
	isemi=1 
	if(kkind.eq.1)open(6668, file='control results_n.dat')
	if(kkind.eq.2)open(6669, file='control results_p.dat')
	kw=kkind
	PI=3.1415927410125d0 ! pi number
      !ooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooo
	! data=begining
      NMAX=18 ! value of nmax
	iuno=1    ! if iuno=1  ======> single calculation   if iuno=0 ====> lattice meshpoints
	betamax=0.5d0 ! max value of beta    
	IBETAPOINTS=5    ! IBETAPOINTS+1=NUMBER OF POINTS according BETA axis
	JGAMAPOINTS=6    ! JGAMAPOINTS+1=NUMBER OF POINTS according GAMA  axis
	                  ! the sextant contains then IBETAPOINTS*(JGAMAPOINTS+1)+1 points
	! data=end
	!ooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooooo

	if(iuno.eq.1)  write (*,*) 'ENTER THE VALUE OF BETA'
	if(iuno.eq.1)  READ (*,*) BETTA
	if(iuno.eq.1)write (*,*)'ENTER THE VALUE OFGAMMA IN DEGRES'
	if(iuno.eq.1)  READ (*,*) GAMA1
	if(iuno.eq.1)  GAMA=GAMA1*PI/180.d0
	
	
	
	 
	IF (kkind.eq.2) goto 4899
	open(1111,file='epot_n.dat')
	open(1118,file='del_n.dat')
	open(1119,file='eldm_n.dat')
	IF (kkind.eq.1) goto 4799 
4899	CONTINUE
	open(2211,file='epot_p.dat')
	open(2218,file='del_p.dat')
	open(2219,file='eldm_p.dat')    
4799 	CONTINUE 

      
	NMAX1=NMAX    !do not touch
      NMAX2=NMAX1 ! do not touch 
	         !nmax is fixed by putting nmax1=nmax2=nmax
      
      IBASE=0  ! DO NOT TOUCH ibase=0 first criterion of selection of the basis states
                   ! ibase=1 second criterion of selection of the basis states 
      I1I2=2  !DO NOT TOUCH! i1i2=1 all eigenvalues without eigenvectors
	            ! i1i2=2 eigenvalues in the selected interval [elow,ehigh] with their eigenvectors
      ELOW=-100.d0  !DO NOT TOUCH!elow=lower bound of the interval [elow,ehigh] 
      EHIGH=050.d0  !DO NOT TOUCH!ehigh=upper bound of the interval [elow,ehigh]     
      ICALC=0   ! do not touch
	

	 if(ibetapoints.gt.0) STEPBETA=betamax/dfloat(ibetapoints)
	 if(jgamapoints.gt.0) STEPGAMA=pi/3.D0/dfloat(jgamapoints)
	 if(ibetapoints.eq.0) STEPBETA=0.d0
	 if(jgamapoints.eq.0) STEPGAMA=0.d0

	
	
	do 145 nmax=nmax1,nmax2
	do 144 ibeta=0,ibetapoints
	do 147 jgama=0,jgamapoints
	if(iuno.eq.1) goto 2963
	
	write (*,*) 'ibeta=',ibeta,'    ','jgama=',jgama
	if(ibeta.eq.0.and.jgama.ne.0) goto 147
      betta   = STEPBETA *dfloat(ibeta)   !attention
   !    betta=0.1443d0
      ! betta = first Bohr parameter of deformation
       gama    =STEPGAMA*dfloat(jgama)
	 GAMA1=(gama/pi)*180
2963	xxxx=betta*dcos(gama)
	yyyy=betta*dsin(gama)
	gamam120=gama-2.d0*pi/3.d0
	gamap120=gama+2.d0*pi/3.d0

      !1.04719755 rd=60 deg.
      !0.52359877 rd=30 deg
      ! gama =second  Bohr parameter of deformation 
      
      
      
      


	call setsub(nmax,iz,in,kkind,betta,gama,ibase,i1i2,  
     *elow,ehigh,icalc,idimplus,idimminus,nevalplus,nevalminus,
     *nevalneval,evalplus,evalminus,evecplus,evecminus)
	 
47    format(40(1x,f10.3))
      
	
	 iddd=idimplus+idimminus
	if(kw.eq.1) write(6668,*) '§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§
     >§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§
     >§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§'
	if(kw.eq.1)write(6668,*) 'beta=',betta,'    ','gamma (deg)=',gama1
	if(kw.eq.2) write(6669,*) '§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§
     >§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§
     >§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§§'
	if(kw.eq.2)write(6669,*) 'beta=',betta,'    ','gamma= (deg)',gama1
	
	if(kw.eq.1)write(6668,*) '******isospin, basis******************'
      if(kw.eq.1)write(6668,*)'nmax=basis (rel. number of basis states) 
     *states)========>',nmax
	if(kw.eq.1)write(6668,*) 'number of protons (iz)========>',iz
	if(kw.eq.1)write(6668,*) 'number of neutrons (in)========>',in
	if(kw.eq.1)write(6668,*) 'kkind=1 for neutr!kkind=2 for prot=>'
     *,kkind
	if(kw.eq.1)write(6668,*)'stat+,st-,stat+-',idimplus,idimminus,iddd
	if(kw.eq.1)write(6668,*) '***************************************'

	if(kw.eq.2)write(6669,*) '******isospin, basis******************'
      if(kw.eq.2)write(6669,*)'nmax=basis (rel. number of basis states) 
     *states)========>',nmax
	if(kw.eq.2)write(6669,*) 'number of protons (iz)========>',iz
	if(kw.eq.2)write(6669,*) 'number of neutrons (in)========>',in
	if(kw.eq.2)write(6669,*) 'kkind=1 for neutr!kkind=2 for prot=>'
     *,kkind
	if(kw.eq.2)write(6669,*)'stat+,st-,stat+-',idimplus,idimminus,iddd
	if(kw.eq.2)write(6669,*) '***************************************'
      
	
	if (i1i2.eq.2.and.kkind.eq.1) call vektorsn(kkind,i1i2,
     *idimplus,idimminus,nevalplus,nevalminus,
     *nevalneval,evalplus,evalminus,evecplus,evecminus)
	if (i1i2.eq.2.and.kkind.eq.2) call vektorsp(kkind,i1i2,
     *idimplus,idimminus,nevalplus,nevalminus,
     *nevalneval,evalplus,evalminus,evecplus,evecminus) 
       
   
	elapsed_time=timef()
	write(*,*)'End of calculations=',elapsed_time
      write(*,*) 'IN,IZ' ,in,iz
	idimidim=idimplus+idimminus

	call pairing bcs(idimidim,kkind,in,iz,npairs,hlamdac,del,g,
     >	sek,ssek,epc,epcsmooth,hlamdsek)

      delpair=epc-epcsmooth

	if(kw.eq.1)write(6668,*) '************pairing********************'
	if(kw.eq.1)write(6668,*) 'nombre total d etats',idimidim
	if(kw.eq.1)write(6668,*) 'nombre d etats npairs=',npairs
	if(kw.eq.1)write (6668,*) 'lambdasharp=',hlamdsek, 'sumsharp=',sek
	if(kw.eq.1)write (6668,*) 'lambdabcs=',hlamdac, 'sumbcs=',ssek
	if(kw.eq.1)write (6668,*) 'g=',g, 'del=',del
	if(kw.eq.1)write (6668,*)'epc=',epc,'epcsmooth=',
     *	epcsmooth,'delpair=',delpair
	if(kw.eq.1)write(6668,*) '***************************************'

	if(kw.eq.2)write(6669,*) '************pairing********************'
	if(kw.eq.2)write(6669,*) 'nombre total d etats',idimidim
	if(kw.eq.2)write(6669,*) 'nombre d etats npairs=',npairs
	if(kw.eq.2)write (6669,*) 'lambdasharp=',hlamdsek, 'sumsharp=',sek
	if(kw.eq.2)write (6669,*) 'lambdabcs=',hlamdac, 'sumbcs=',ssek
	if(kw.eq.2)write (6669,*) 'g=',g, 'del=',del
	if(kw.eq.2)write (6669,*)'epc=',epc,'epcsmooth=',
     *	epcsmooth,'delpair=',delpair
	if(kw.eq.2)write(6669,*) '***************************************'

	!write (554,*) 'lambdasharp=',hlamdsek, 'sumsharp=',sek
	!write (554,*) 'lambdabcs=',hlamdac, 'sumbcs=',ssek
	
	
       IF (isemi.eq.0) goto   5431             
      
      call SC(kkind,IN,IZ,hlamdac,BETTA,GAMA,hlamb,scenerg)
	
	delstru=sek-scenerg
	deltol=delpair+delstru
      
	call eldm(in,iz,betta,gama,hix,hiy,bc,bs,enermacro)
       
	if (kkind.eq.1) open(2000, file='2000n.dat')
	if (kkind.eq.2) open(2001, file='2000p.dat')
	DO IU=1,50
      ggam=0.1D0*dfloat (iu)*41.0D0*(dfloat(in+iz)**(-1.d0/3.d0))
	 
	
	
!XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX
	nlv=170
	if(kkind.eq.1) nb=in
	if(kkind.eq.2) nb=iz
	call NSTRUTINSKY (nb,nlv,hlamdsek,hnew0,ggam,0,rnumb0)
	call STRUTINSKY (nlv,hnew0,ggam,0,res0)
	call NSTRUTINSKY (nb,nlv,hlamdsek,hnew8,ggam,8,rnumb8)
	call STRUTINSKY (nlv,hnew8,ggam,8,res8)
	call NSTRUTINSKY (nb,nlv,hlamdsek,hnew16,ggam,16,rnumb16)
	call STRUTINSKY (nlv,hnew16,ggam,16,res16)
	call NSTRUTINSKY (nb,nlv,hlamdsek,hnew18,ggam,18,rnumb18)
	call STRUTINSKY (nlv,hNEW18,ggam,18,res18)
!XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX	
	
	if (kkind.eq.1) write(2000,432) 0.1D0*dfloat (iu),res0 ,
     >	RES8,RES16,RES18,scenerg
	if (kkind.eq.2) write(2001,432) 0.1D0*dfloat (iu),res0 ,
     >	RES8,RES16,RES18,scenerg

432    FORMAT(7(f10.2))
       enddo

475	format(5(f12.6))
      if(kkind.eq.1) vpotsurf=enermacro/2.0+deltol
	if(kkind.eq.2) vpotsurf=enermacro/2.0+deltol

	if(kw.eq.1)write(6668,*) '*******shell correction****************'
	if(kw.eq.1)write(6668,*)'lambdasc=',hlamb,'sumsharp=',sek,
     >	 'sumsc=',scenerg,'shc=',delstru,'   eldm=',enermacro
	if(kw.eq.1)write(6668,*) '***************************************'

	if(kw.eq.2)write(6669,*) '*******shell correction****************'
	if(kw.eq.2)write(6669,*)'lambdasc=',hlamb,'sumsharp=',sek,
     >	 'sumsc=',scenerg,'shc=',delstru,'   eldm=',enermacro
	if(kw.eq.2)write(6669,*) '***************************************'
	
 !       goto    9572                    ! !!!!!!!!!!!!!!!!!!! enlever
 5431  continue    !**********************************************************
	       

	vpotsurf=enermacro/2.0+deltol
	
	
      if(kkind.eq.1)  write(1111,3698) BETTA,GAMA1,vpotsurf
      if(kkind.eq.2)  write(2211,3698) BETTA,GAMA1,vpotsurf
	if(kkind.eq.1)  write(1118,3698) BETTA,GAMA1,del
      if(kkind.eq.2)  write(2218,3698) BETTA,GAMA1,del
	if(kkind.eq.1)  write(1119,3698) BETTA,GAMA1,enermacro
      if(kkind.eq.2)  write(2219,3698) BETTA,GAMA1,enermacro
3699  format(9(1x,f12.3))	
	
	write(*,*) '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
	write(*,*) '%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
	write(*,*) '%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
	write(*,*) 'ibeta,jgama',ibeta,jgama
      write(*,*) '%%%%%%%%%%%%%%%%%%%%%%%%%%%'
	write(*,*) '%%%%%%%%%%%%%%%%%%%%%%%%%%%'
	write(*,*) '%%%%%%%%%%%%%%%%%%%%%%%%%%'
3698    format(3(3x,f19.8))
      if(iuno.eq.1) GOTO 145     
147	continue
144   continue 
145	continue
991   continue
       
	
        
	end
      !*********************END OF THE MAIN PROGRAM**********************************
	!*********************FIN PROGRAMME MAIN******************************
	!XXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXXX
      MODULE LIQUID DROP
      contains
	  subroutine elliptf (c,d,ek,k,ss)

	!  c=borne inferieure de l'integrale ici = 0.d0
	!  d=borne superieure de l'integrale ici = phi
	!  ek = k de l'integrale qui contient en fait k au carré
	!  k= nombre d'integrales elementaires
	!  ss= resultat de l'integrale = integrale elliptique F(phi,k)
 
	 
	 implicit double precision (a-h,o-z)
	 dimension x(64),w(64)
	 
	data x/
     *  -0.9993050417357721704192386d0,  -0.9963401167719552198320798d0,
     *  -0.9910133714767442869586489d0,  -0.9833362538846259770508595d0,
     *  -0.9733268277899109754969231d0,  -0.9610087996520536579581062d0,
     *  -0.9464113748584028762422804d0,  -0.9295691721319395695033450d0,
     *  -0.9105221370785028245364856d0,  -0.8893154459951141399542962d0,
     *  -0.8659993981540928809081947d0,  -0.8406292962525804268736351d0,
     *  -0.8132653151227975385495483d0,  -0.7839723589433413852844978d0,
     *  -0.7528199072605319397410994d0,  -0.7198818501716108819721285d0,
     *  -0.6852363130542332703143416d0,  -0.6489654712546573112064152d0,
     *  -0.6111553551723932775630033d0,  -0.5718956462026340004101144d0,
     *  -0.5312794640198945650411133d0,  -0.4894031457070529556041549d0,
     *  -0.4463660172534640868668987d0,  -0.4022701579639916258379628d0,
     *  -0.3572201583376681255366236d0,  -0.3113228719902109697947878d0,
     *  -0.2646871622087674236212251d0,  -0.2174236437400070831582610d0,
     *  -0.1696444204239928310595786d0,  -0.1214628192961205582767192d0,
     *  -0.0729931217877990423659185d0,  -0.0243502926634244359904713d0,
     *   0.0243502926634244359904713d0,   0.0729931217877990423659185d0,
     *   0.1214628192961205582767192d0,   0.1696444204239928310595786d0,
     *   0.2174236437400070831582610d0,   0.2646871622087674236212251d0,
     *   0.3113228719902109697947878d0,   0.3572201583376681255366236d0,
     *   0.4022701579639916258379628d0,   0.4463660172534640868668987d0,
     *   0.4894031457070529556041549d0,   0.5312794640198945650411133d0,
     *   0.5718956462026340004101144d0,   0.6111553551723932775630033d0,
     *   0.6489654712546573112064152d0,   0.6852363130542332703143416d0,
     *   0.7198818501716108819721285d0,   0.7528199072605319397410994d0,
     *   0.7839723589433413852844978d0,   0.8132653151227975385495483d0,
     *   0.8406292962525804268736351d0,   0.8659993981540928809081947d0,
     *   0.8893154459951141399542962d0,   0.9105221370785028245364856d0,
     *   0.9295691721319395695033450d0,   0.9464113748584028762422804d0,
     *   0.9610087996520536579581062d0,   0.9733268277899109754969231d0,
     *   0.9833362538846259770508595d0,   0.9910133714767442869586489d0,
     *   0.9963401167719552198320798d0,   0.9993050417357721704192386d0/
	

        data w/
     *   0.0017832807216962677857031d0,   0.0041470332605625208344247d0,
     *   0.0065044579689783679765647d0,   0.0088467598263448493645100d0,
     *   0.0111681394601276743477891d0,   0.0134630478967177197313632d0,
     *   0.0157260304760245238353544d0,   0.0179517157756972252358185d0,
     *   0.0201348231535301812333838d0,   0.0222701738083832118109129d0,
     *   0.0243527025687109328899727d0,   0.0263774697150546445778563d0,
     *   0.0283396726142594590491797d0,   0.0302346570724024259202434d0,
     *   0.0320579283548516058566236d0,   0.0338051618371416132124985d0,
     *   0.0354722132568823581011408d0,   0.0370551285402400676360912d0,
     *   0.0385501531786155982040043d0,   0.0399537411327203634270333d0,
     *   0.0412625632426235483540822d0,   0.0424735151236536254137910d0,
     *   0.0435837245293234712417707d0,   0.0445905581637565801012002d0,
     *   0.0454916279274181212244343d0,   0.0462847965813143955027265d0,
     *   0.0469681828162099926360362d0,   0.0475401657148303152800040d0,
     *   0.0479993885964582547853929d0,   0.0483447622348028988037427d0,
     *   0.0485754674415033935175323d0,   0.0486909570091397098101638d0,
     *   0.0486909570091397098101638d0,   0.0485754674415033935175323d0,
     *   0.0483447622348028988037427d0,   0.0479993885964582547853929d0,
     *   0.0475401657148303152800040d0,   0.0469681828162099926360362d0,
     *   0.0462847965813143955027265d0,   0.0454916279274181212244343d0,
     *   0.0445905581637565801012002d0,   0.0435837245293234712417707d0,
     *   0.0424735151236536254137910d0,   0.0412625632426235483540822d0,
     *   0.0399537411327203634270333d0,   0.0385501531786155982040043d0,
     *   0.0370551285402400676360912d0,   0.0354722132568823581011408d0,
     *   0.0338051618371416132124985d0,   0.0320579283548516058566236d0,
     *   0.0302346570724024259202434d0,   0.0283396726142594590491797d0,
     *   0.0263774697150546445778563d0,   0.0243527025687109328899727d0,
     *   0.0222701738083832118109129d0,   0.0201348231535301812333838d0,
     *   0.0179517157756972252358185d0,   0.0157260304760245238353544d0,
     *   0.0134630478967177197313632d0,   0.0111681394601276743477891d0,
     *   0.0088467598263448493645100d0,   0.0065044579689783679765647d0,
     *   0.0041470332605625208344247d0,   0.0017832807216962677857031d0/
      
	h=(d-c)/dfloat(k)
	ss=0.d0
	do 2 j=1,k
	s=0.
      do 1 i=1,64
	t=(x(i)+2.d0*float(j)-1.d0)*h/2.d0
	s=s+func(t,ek)*w(i)
1     continue
       ss=ss+s
2      continue
      ss=ss*h/2.d0
	end subroutine


	function func(t,ek)
	implicit double precision (a-h,o-z)
      func=1.d0/dsqrt(1.d0-ek*ek*sin(t)*sin(t))
	end function 



	subroutine ellipte (c,d,ek,k,ss)

	!  c=borne inferieure de l'integrale ici = 0.d0
	!  d=borne superieure de l'integrale ici = phi
	!  ek = k de l'integrale qui contient en fait k au carré
	!  k= nombre d'integrales elementaires
	!  ss= resultat de l'integrale = integrale elliptique E(phi,k)
	 
	 implicit double precision (a-h,o-z)
	 dimension x(64),w(64)
	 
	data x/
     *  -0.9993050417357721704192386d0,  -0.9963401167719552198320798d0,
     *  -0.9910133714767442869586489d0,  -0.9833362538846259770508595d0,
     *  -0.9733268277899109754969231d0,  -0.9610087996520536579581062d0,
     *  -0.9464113748584028762422804d0,  -0.9295691721319395695033450d0,
     *  -0.9105221370785028245364856d0,  -0.8893154459951141399542962d0,
     *  -0.8659993981540928809081947d0,  -0.8406292962525804268736351d0,
     *  -0.8132653151227975385495483d0,  -0.7839723589433413852844978d0,
     *  -0.7528199072605319397410994d0,  -0.7198818501716108819721285d0,
     *  -0.6852363130542332703143416d0,  -0.6489654712546573112064152d0,
     *  -0.6111553551723932775630033d0,  -0.5718956462026340004101144d0,
     *  -0.5312794640198945650411133d0,  -0.4894031457070529556041549d0,
     *  -0.4463660172534640868668987d0,  -0.4022701579639916258379628d0,
     *  -0.3572201583376681255366236d0,  -0.3113228719902109697947878d0,
     *  -0.2646871622087674236212251d0,  -0.2174236437400070831582610d0,
     *  -0.1696444204239928310595786d0,  -0.1214628192961205582767192d0,
     *  -0.0729931217877990423659185d0,  -0.0243502926634244359904713d0,
     *   0.0243502926634244359904713d0,   0.0729931217877990423659185d0,
     *   0.1214628192961205582767192d0,   0.1696444204239928310595786d0,
     *   0.2174236437400070831582610d0,   0.2646871622087674236212251d0,
     *   0.3113228719902109697947878d0,   0.3572201583376681255366236d0,
     *   0.4022701579639916258379628d0,   0.4463660172534640868668987d0,
     *   0.4894031457070529556041549d0,   0.5312794640198945650411133d0,
     *   0.5718956462026340004101144d0,   0.6111553551723932775630033d0,
     *   0.6489654712546573112064152d0,   0.6852363130542332703143416d0,
     *   0.7198818501716108819721285d0,   0.7528199072605319397410994d0,
     *   0.7839723589433413852844978d0,   0.8132653151227975385495483d0,
     *   0.8406292962525804268736351d0,   0.8659993981540928809081947d0,
     *   0.8893154459951141399542962d0,   0.9105221370785028245364856d0,
     *   0.9295691721319395695033450d0,   0.9464113748584028762422804d0,
     *   0.9610087996520536579581062d0,   0.9733268277899109754969231d0,
     *   0.9833362538846259770508595d0,   0.9910133714767442869586489d0,
     *   0.9963401167719552198320798d0,   0.9993050417357721704192386d0/
	

        data w/
     *   0.0017832807216962677857031d0,   0.0041470332605625208344247d0,
     *   0.0065044579689783679765647d0,   0.0088467598263448493645100d0,
     *   0.0111681394601276743477891d0,   0.0134630478967177197313632d0,
     *   0.0157260304760245238353544d0,   0.0179517157756972252358185d0,
     *   0.0201348231535301812333838d0,   0.0222701738083832118109129d0,
     *   0.0243527025687109328899727d0,   0.0263774697150546445778563d0,
     *   0.0283396726142594590491797d0,   0.0302346570724024259202434d0,
     *   0.0320579283548516058566236d0,   0.0338051618371416132124985d0,
     *   0.0354722132568823581011408d0,   0.0370551285402400676360912d0,
     *   0.0385501531786155982040043d0,   0.0399537411327203634270333d0,
     *   0.0412625632426235483540822d0,   0.0424735151236536254137910d0,
     *   0.0435837245293234712417707d0,   0.0445905581637565801012002d0,
     *   0.0454916279274181212244343d0,   0.0462847965813143955027265d0,
     *   0.0469681828162099926360362d0,   0.0475401657148303152800040d0,
     *   0.0479993885964582547853929d0,   0.0483447622348028988037427d0,
     *   0.0485754674415033935175323d0,   0.0486909570091397098101638d0,
     *   0.0486909570091397098101638d0,   0.0485754674415033935175323d0,
     *   0.0483447622348028988037427d0,   0.0479993885964582547853929d0,
     *   0.0475401657148303152800040d0,   0.0469681828162099926360362d0,
     *   0.0462847965813143955027265d0,   0.0454916279274181212244343d0,
     *   0.0445905581637565801012002d0,   0.0435837245293234712417707d0,
     *   0.0424735151236536254137910d0,   0.0412625632426235483540822d0,
     *   0.0399537411327203634270333d0,   0.0385501531786155982040043d0,
     *   0.0370551285402400676360912d0,   0.0354722132568823581011408d0,
     *   0.0338051618371416132124985d0,   0.0320579283548516058566236d0,
     *   0.0302346570724024259202434d0,   0.0283396726142594590491797d0,
     *   0.0263774697150546445778563d0,   0.0243527025687109328899727d0,
     *   0.0222701738083832118109129d0,   0.0201348231535301812333838d0,
     *   0.0179517157756972252358185d0,   0.0157260304760245238353544d0,
     *   0.0134630478967177197313632d0,   0.0111681394601276743477891d0,
     *   0.0088467598263448493645100d0,   0.0065044579689783679765647d0,
     *   0.0041470332605625208344247d0,   0.0017832807216962677857031d0/
      
	h=(d-c)/dfloat(k)
	ss=0.d0
	do 2 j=1,k
	s=0.
      do 1 i=1,64
	t=(x(i)+2.d0*float(j)-1.d0)*h/2.d0
	s=s+gunc(t,ek)*w(i)
1     continue
       ss=ss+s
2      continue
      ss=ss*h/2.d0
	end subroutine


	function gunc(t,ek)
	implicit double precision (a-h,o-z)
      gunc=dsqrt(1.d0-ek*ek*sin(t)*sin(t))
	end function
       

	subroutine class(a,b,c,aa,bb,cc)
       implicit double precision (a-h,o-z)
      
	

	if(a.ge.b.and.b.ge.c) then
	aa=a
	bb=b
	cc=c
	endif

	if(a.ge.c.and.c.ge.b) then
	aa=a
	bb=c
	cc=b
	endif

	if(b.ge.a.and.a.ge.c) then
	aa=b
	bb=a
	cc=c
	endif

	if(b.ge.c.and.c.ge.a) then
	aa=b
	bb=c
	cc=a
	endif

	if(c.ge.a.and.a.ge.b) then
	aa=c
	bb=a
	cc=b
	endif

	if(c.ge.b.and.b.ge.a) then
	aa=c
	bb=b
	cc=a
	endif
	end subroutine 

	 subroutine bbc(aa,bb,cc,bc)
	implicit double precision (a-h,o-z)
	if(aa.eq.bb.and.bb.eq.cc) bc=1.d0
	if(aa.eq.bb.and.bb.eq.cc) return

	r=(aa*bb*cc)**(1.d0/3.d0)
	r5=r*r*r*r*r
	aa2=aa*aa
	bb2=bb*bb
	cc2=cc*cc
	aacc=aa2-cc2

	aabb=aa2-bb2
	ekek=aabb/aacc
	ek=dsqrt(ekek)
	sinphi=dsqrt(1.d0-cc2/aa2)
	phi=dasin(sinphi)
	call elliptf (0.d0,phi,ek,100,fphik)
	bc=(aa2*bb2*cc2/r5)*(1.d0/dsqrt(aacc))*fphik
	end subroutine

	subroutine bbs(aa,bb,cc,bs)
	implicit double precision (a-h,o-z)
	
	if(aa.eq.bb.and.bb.eq.cc) bs=1.d0
	if(aa.eq.bb.and.bb.eq.cc) return
	r=(aa*bb*cc)**(1.d0/3.d0)
	r2=r*r
	aa2=aa*aa
	bb2=bb*bb
	cc2=cc*cc
	aacc=aa2-cc2
      bbcc=bb2-cc2
	aabb=aa2-bb2
	ekek=(aa2/bb2)*bbcc/aacc
	ek=dsqrt(ekek)
	sinphi=dsqrt(1.d0-cc2/aa2)
	phi=dasin(sinphi)
	call elliptf (0.d0,phi,ek,100,fphik)
	call ellipte (0.d0,phi,ek,100,ephik)
      ty=cc2+(bb/dsqrt(aacc))*(aacc*ephik+cc2*fphik)
	bs=(0.5d0/r2)*ty
	end subroutine

	subroutine eld(na,nz,aa,bb,cc,energie)
	implicit double precision (a-h,o-z)
	! voir formule (9) du gotz-pauli-alder

	call bbs(aa,bb,cc,bs)
	call bbc(aa,bb,cc,bc)
	nn=na-nz
	hi=dfloat(nn-nz)/dfloat(na)
	tzeta=52.8d0*(1.d0-2.84d0*hi*hi)
	alffa=(dfloat(na)/2.d0/dfloat(nz)/dfloat(nz))*tzeta*(bs-1.d0)
	betta=bc-1.d0
	anum=(3.d0*1.4399764*dfloat(nz)*dfloat(nz))
	bdeno=5.d0*1.2*(dfloat(na)**(1.d0/3.d0))
	faktor=anum/bdeno
	energie=faktor*(alffa+betta)
	end subroutine

	subroutine axis(na,bettta,gammma,hix,hiy,a,b,c)
	implicit double precision (a-h,o-z)
	v0=1.2d0*1.2d0*1.2d0*dfloat(na)
	pi=2.d0*dasin(1.d0)
	c54=dsqrt(5.d0/4.d0/pi)
	x=1.d0+bettta*c54*dcos(gammma-2.d0*pi/3.d0)
	y=1.d0+bettta*c54*dcos(gammma-4.d0*pi/3.d0)
	z=1.d0+bettta*c54*dcos(gammma)
	q1=x/z
	q2=y/z
	c=(v0/q1/q2)**(1.d0/3.d0)
	b=c*q2
	a=c*q1
	hix=bettta*dcos(gammma)
	hiy=bettta*dsin(gammma)
	end subroutine

      end MODULE LIQUID DROP
      !//////////////////////////////////////////////////
	!////////////////////////////////////////////////////
	!////////////////////////////////////////////////////
	
	  
	  subroutine eldm(nn,nz,bettta,gammma,hix,hiy,bc,bs,ee)
	! les hix,hiy, sont la conversion cartesienne de bettta,gammma
	use LIQUID DROP
	implicit double precision (a-h,o-z)
	na=nn+nz
	call axis(na,bettta,gammma,hix,hiy,a,b,c)
	call class(a,b,c,aa,bb,cc)
	call bbc(aa,bb,cc,bc)
	call bbs(aa,bb,cc,bs)
	call eld(na,nz,aa,bb,cc,ee)
	return
	end  
      !//////////////////////////////////////////////////
	!////////////////////////////////////////////////////
	!////////////////////////////////////////////////////
      MODULE SEMICLASSIC
	contains
	subroutine scdefor(iso,npart,betta,gama,av,aso,hkappa,
     >rch,v0,rv,rs,idmax,hlamb,emoins3,emoins1,emoins1ls,
     >borninf,bornsup)
	
!	 use dfport
	
	

	implicit double precision (a-h,o-z)
      dimension xquad(800),wxquad(800)
	common /listx/xquad,wxquad
	dimension yquad(800),wyquad(800)
      common /listy/yquad,wyquad
	dimension zquad(800),wzquad(800)
	common /listz/zquad,wzquad
	dimension vq(4000),hqz(4000)
	
	
	
	
	
	
       
	tii=TIMEF()
      pi=2.d0*dasin(1.d0)
        ck1=1.d0/3.d0/pi/pi
	  ck2=(0.024129057d0*2.0d0)**(3.d0/2.d0)
	erocharge=dfloat(npart-1)*1.4399764d0/(4.d0/3.d0)/pi/rch/rch/rch


!	open(15)
!	open(16)
      

	
1234	hpas=(bornsup-borninf)/dfloat(idmax)
      write(*,*) 'borninf,bornsup,',borninf,bornsup
	do 7777 id=1,idmax
!!!!	write(*,*)    'id=' ,id
	hlambda=borninf+hpas*dfloat(id)   ! niveau de fermi
	elambda=hlambda*dfloat(npart)
      aso2=aso*aso
	av2=av*av
	cz=(1.d0/0.024129057d0/2.d0)*(3.d0/4.d0)*hkappa*hkappa
	czz=(1.d0/0.024129057d0/2.d0)*(1.d0/16.d0)

	nint=8     ! nbre d'integrales
      x1=-1.8d0*rv
	x2=1.8d0*rv
	pas=(x2-x1)/dfloat(nint)
	
	nn=10  !  noeuds quadrature
	nn2=nn
	call surfparam(betta,gama,rv,rs,rch,
     >	 apot,bpot,cpot,aspin,bspin,cspin,acoul,bcoul,ccoul)
!	 write(*,*) 'verif rch,acoul, bcoul...', rch,acoul,bcoul,ccoul
       
	 apot2=apot*apot
	 bpot2=bpot*bpot
	 cpot2=cpot*cpot
	 apot4=apot2*apot2
	 bpot4=bpot2*bpot2
	 cpot4=cpot2*cpot2

	 aspin2=aspin*aspin
	 bspin2=bspin*bspin
	 cspin2=cspin*cspin
	 aspin4=aspin2*aspin2
	 bspin4=bspin2*bspin2
	 cspin4=cspin2*cspin2
	

	
	
	
	
      s11xx=0.d0
	s12xx=0.d0
	s13xx=0.d0
      do 111 iii=1,nint
	xx1=dfloat(iii-1)*pas
	xx2=dfloat(iii)*pas
!	write(*,*) xx1,xx2
	
	call gaulegx(xx1,xx2,nn)
	
	
	

	

	
	 s11=0.d0
	 s12=0.d0
	 s13=0.d0
	do 1 ii=1,nn2
	x=xquad(ii)
	x2=x*x
	x2f=x2/apot4

      s21yy=0.d0
	s22yy=0.d0
	s23yy=0.d0
	do 222 jjj=1,nint
	xx1=dfloat(jjj-1)*pas
	xx2=dfloat(jjj)*pas
	call gaulegy(xx1,xx2,nn)
	 s21=0.d0
	 s22=0.d0
	 s23=0.d0
	do 2 jj=1,nn2
	y=yquad(jj)
	y2=y*y
	y2f=y2/bpot4
	r2xy=x2/apot2+y2/bpot2
	r4xy=x2/apot4+y2/bpot4
	r2spinxy=x2/aspin2+y2/bspin2
	r4spinxy=x2/aspin4+y2/bspin4
	s31zz=0.d0
	s32zz=0.d0
	s33zz=0.d0
	do 333 kkk=1,nint
	xx1=dfloat(kkk-1)*pas
	xx2=dfloat(kkk)*pas
	call gaulegz(xx1,xx2,nn)
	 s31=0.d0
	 s32=0.d0
	 s33=0.d0
	
	do 3 kk=1,nn2
	
	z=zquad(kk)
	z2=z*z
	
	
  !    Expression du potentiel
       r2=r2xy+z2/cpot2
	 r4=r4xy+z2/cpot4
	 sqr2=dsqrt(r2)
	 sqr4=dsqrt(r4)
	 sqr2moin=(sqr2-1.d0)
	 ar=sqr2moin/sqr4
	 argu=ar*sqr2
	 ev=dexp(argu/av)
	 evv=(1.d0+ev)
       u=v0/evv
	 
	rrr=dsqrt(x2+y2+z2)
	zcharges=dfloat(npart)
      

	if(iso.eq.2) u=u+ephi7(x,y,z,acoul,bcoul,ccoul,npart)
 
!	write(*,*) 'verif ephi',v0/evv,effi,effis    
     	 
	 if (hlambda.le.u) goto 3
  !	 Fin expression du potentiel

 !     write(*,*) 'passe'

!       Divergence du potentiel
       f1=1.d0/sqr4
	 sqr42=sqr4*sqr4
	 f2=ar*sqr2/sqr42
	 f3=ar/sqr2
	 f13=f1+f3
	 fa=f13-f2/apot2
	 fa2=fa*fa
	 fb=f13-f2/bpot2
	 fb2=fb*fb
	 fc=f13-f2/cpot2
	 fc2=fc*fc
	 
	 fff=(x2f*fa2+y2f*fb2+z2*fc2/cpot4)
	

        
	  evvav2=evv*evv*av2
        c1=2.d0*v0*ev*ev/evv/evvav2
	  c2=v0*ev/evvav2
	  c3=c2*av
	  
	  sqr43=sqr42*sqr4
	  sqr44=sqr43*sqr4
	  sqr45=sqr44*sqr4
	  sqr22=sqr2*sqr2
	  sqr23=sqr22*sqr2
	  
	  q1=-2.d0/sqr43
	  q2=3.d0*sqr2moin*sqr2/sqr45
	  q3=-2.d0*sqr2moin/sqr43/sqr2
	  q4=1.d0/sqr22/sqr4
	  q5=-sqr2moin/sqr4/sqr23
	  q45=q4+q5
	  gxa=(q1/apot2 +q2/apot4 +q3/apot2 +q45)
     >	  *x2/apot4
        gyb=(q1/bpot2 +q2/bpot4 +q3/bpot2 +q45)
     >	  *y2/bpot4
	  gzc=(q1/cpot2 +q2/cpot4 +q3/cpot2 +q45)
     >	  *z2/cpot4
	  
        divu= (c1-c2)*fff-c3*(fa/apot2+fb/bpot2+fc/cpot2
     >	  +gxa+gyb+gzc)
	if(iso.eq.2) divu=divu+divephi(x2,y2,z2,
     >	acoul,bcoul,ccoul,erocharge) 
	  !	 Fin expression Divergence du potentiel
9999    continue

!    Gradient au carré du  potentiel spin-orbit
       r2=r2spinxy+z2/cspin2
	 r4=r4spinxy+z2/cspin4
	 sqr2=dsqrt(r2)
	 sqr4=dsqrt(r4)
	
	 ar=(sqr2-1.d0)/sqr4
	 argu=ar*sqr2

       f1=1.d0/sqr4
	 f2=ar*sqr2/sqr4/sqr4
	 f3=ar/sqr2
	 f13=f1+f3
	 fa=f13-f2/aspin2
	 fa2=fa*fa
	 fb=f13-f2/bspin2
	 fb2=fb*fb
	 fc=f13-f2/cspin2
	 fc2=fc*fc
	 es=dexp(argu/aso)
	 ess=(1.d0+es)
	 ess2=ess*ess
	 ess4=ess2*ess2
	 cc=es*es/ess4/aso2
	 ggg=(x2*fa2/aspin4+y2*fb2/bspin4+z2*fc2/cspin4)
	 gradcarre=cc*ggg
	 	
!	 Fin expression du Gradient au carré du  potentiel spin-orbit
	  
!	  Calcul de l'expression à integrer qui comporte 3 termes 
        ! premier terme
	hlambdu=(hlambda-u)
	  t1=((hlambdu)**(2.5d0))/2.5d0 
	! deuxieme terme
	hlambdux=((hlambdu)**(1.5d0))/1.5d0
	t2=cz*gradcarre*hlambdux
		  
      ! troisieme terme
	hlambduxx=((hlambdu)**(0.5d0))/0.5d0
	  t3=-czz*divu*hlambduxx
	
!	  Expression entre crochets
        
!	  Fin Expression entre crochets
        
	
!	   expression à integrer
        ainteg1=t1
	  ainteg2=t2
	  ainteg3=t3
! 	  fin  de l'expression à integrer
       s31=s31+ainteg1*wzquad(kk)
	 s32=s32+ainteg2*wzquad(kk)
	 s33=s33+ainteg3*wzquad(kk)
	
3     continue
       s31zz=s31zz+s31
	 s32zz=s32zz+s32
	 s33zz=s33zz+s33
333   continue
       s21=s21+s31zz*wyquad(jj)
	 s22=s22+s32zz*wyquad(jj)
	 s23=s23+s33zz*wyquad(jj)

       
2     continue
       s21yy=s21yy+s21
	 s22yy=s22yy+s22
	 s23yy=s23yy+s23
222   continue
       
       s11=s11+s21yy*wxquad(ii)
	 s12=s12+s22yy*wxquad(ii)
	 s13=s13+s23yy*wxquad(ii)

       
1     continue
       s11xx=s11xx +s11 
	 s12xx=s12xx +s12
	 s13xx=s13xx +s13
111    continue
       hnumbp1=8.d0*ck1*ck2*s11xx
	 hnumbp2=8.d0*ck1*ck2*s12xx
	 hnumbp3=8.d0*ck1*ck2*s13xx
	hnumbp=hnumbp1+hnumbp2+hnumbp3
	vq(id)=hlambda*dfloat(npart)-hnumbp
	
	hqz(id)=hlambda
	eeee=hlambda*npart-hnumbp
!	write (15,47) hlambda,hnumbp1,hnumbp3,hnumbp2
47     format(6(1x,f24.14))
      emoins3=hnumbp1
	emoins1=hnumbp3
	emoins1ls=hnumbp2
	hlamb=bornsup
	
7777  continue
      io=1
	write(*,*) 'les vq'
      do 4587 ijk=1,idmax-1
	write(*,*) vq(ijk)
	if(vq(ijk).lt.vq(ijk+1)) io=ijk+1
	write(*,*) io
4587  continue
      
	deltoux=bornsup-borninf
!!!!!	write (*,*) 'les bornes',io,borninf,bornsup,deltoux
	borninf=hqz(io)-hpas
	bornsup=hqz(io)+hpas
	if(deltoux.lt.0.01) goto 259
	 goto 1234
       
 259     iemax=idmax-2
       do 8888 ie=3,iemax
	dvv=-2.d0*vq(ie-2)-vq(ie-1)+vq(ie+1)+2.d0*vq(ie+2)
	hc=hqz(ie)-hqz(ie-1)
	hv=vq(ie)-vq(ie-1)
	dvv=dvv/dabs(hc)/10.d0
	dww=vq(ie-2)-8.d0*vq(ie-1)+8.d0*vq(ie+1)-vq(ie+2)
	dww=dww/dabs(hc)/12.d0
	dzz=(dvv+dww)/2.d0
!	write (16,47) hqz(ie),vq(ie),dzz
8888  continue
      
	
	
      
      tii=TIMEF()
!!!!	write(*,*) nn,'  points', tii,'sec'
	
	return
       end subroutine



	 SUBROUTINE gaulegx(x1,x2,n)
	implicit double precision (a-h,o-z)
      dimension xquad(800),wxquad(800)
	common /listx/xquad,wxquad
	
    
      EPS=3.d-14
     
      m=(n+1)/2
      xm=0.5d0*(x2+x1)
      xl=0.5d0*(x2-x1)
      do 12 i=1,m
        z=dcos(3.141592654d0*(dfloat(i)-.25d0)/(dfloat(n)+.5d0))
1       continue
          p1=1.d0
          p2=0.d0
          do 11 j=1,n
            p3=p2
            p2=p1
          p1=((2.d0*dfloat(j)-1.d0)*z*p2-(dfloat(j)-1.d0)*p3)/dfloat(j)
11        continue
          pp=n*(z*p1-p2)/(z*z-1.d0)
          z1=z

          z=z1-p1/pp
        if(dabs(z-z1).gt.EPS)goto 1
        xquad(i)=xm-xl*z
        xquad(n+1-i)=xm+xl*z
        wxquad(i)=2.d0*xl/((1.d0-z*z)*pp*pp)
        wxquad(n+1-i)=wxquad(i)
12    continue
      
	
      return
      END subroutine

	SUBROUTINE gaulegy(x1,x2,n)
	implicit double precision (a-h,o-z)
      dimension yquad(800),wyquad(800)
      common /listy/yquad,wyquad
	
    
      EPS=3.d-14
	
     
      m=(n+1)/2
      xm=0.5d0*(x2+x1)
      xl=0.5d0*(x2-x1)
      do 12 i=1,m
        z=dcos(3.141592654d0*(dfloat(i)-.25d0)/(dfloat(n)+.5d0))
1       continue
          p1=1.d0
          p2=0.d0
          do 11 j=1,n
            p3=p2
            p2=p1
          p1=((2.d0*dfloat(j)-1.d0)*z*p2-(dfloat(j)-1.d0)*p3)/dfloat(j)
11        continue
          pp=n*(z*p1-p2)/(z*z-1.d0)
          z1=z

          z=z1-p1/pp
        if(dabs(z-z1).gt.EPS)goto 1
	
        yquad(i)=xm-xl*z
	
        yquad(n+1-i)=xm+xl*z
        wyquad(i)=2.d0*xl/((1.d0-z*z)*pp*pp)
	
        wyquad(n+1-i)=wyquad(i)
12    continue
      
	
      return
      END subroutine


	SUBROUTINE gaulegz(x1,x2,n)
	implicit double precision (a-h,o-z)
      dimension zquad(800),wzquad(800)
	common /listz/zquad,wzquad
	
	
    
      EPS=3.d-14
     
      m=(n+1)/2
      xm=0.5d0*(x2+x1)
      xl=0.5d0*(x2-x1)
      do 12 i=1,m
        z=dcos(3.141592654d0*(dfloat(i)-.25d0)/(dfloat(n)+.5d0))
1       continue
          p1=1.d0
          p2=0.d0
          do 11 j=1,n
            p3=p2
            p2=p1
          p1=((2.d0*dfloat(j)-1.d0)*z*p2-(dfloat(j)-1.d0)*p3)/dfloat(j)
11        continue
          pp=n*(z*p1-p2)/(z*z-1.d0)
          z1=z

          z=z1-p1/pp
        if(dabs(z-z1).gt.EPS)goto 1
        zquad(i)=xm-xl*z
        zquad(n+1-i)=xm+xl*z
        wzquad(i)=2.d0*xl/((1.d0-z*z)*pp*pp)
        wzquad(n+1-i)=wzquad(i)
12    continue
      
	
      return
      END subroutine



	subroutine surfparam(betta,gama,rv,rs,rch,
	1 aav,bbv,ccv,aaso,bbso,ccso,aach,bbch,ccch)
	! This subroutine calculates the semi-axes of the ellipsoidal surfaces
	! on input:
	! betta= Bohr parameter of deformation (eq. 18a-18c)
	! gama= Bohr parameter of deformation (eq. 18a-18c)
	! on output:
	! aav,bbv,ccv= semi-axes of the "central field   surface"  (eq. 11)
	! aaso,bbso,ccso= sem-axes of the "spin-orbite surface"   (eq. 14)
	! aach,bbch,ccch= semi-axes of the "coulomb  surface" (eq. 15)
	implicit double precision (a-h,o-z)
	pi=3.141592653589793d00
	cte=dsqrt(5./4./pi)
	cos23=dcos(gama-2.*pi/3.)
	cos43=dcos(gama-4.*pi/3.)
	cos00=dcos(gama)
	express1=dabs(1.+betta*cte*cos23)
	express2=dabs(1.+betta*cte*cos43)
	express3=dabs(1.+betta*cte*cos00)

	aav1=rv*(express1)
	bbv1=rv*(express2)
	ccv1=rv*(express3)
	volv=aav1*bbv1*ccv1
	scalv=volv**(1./3.)
	aav=aav1*rv/scalv
	bbv=bbv1*rv/scalv
	ccv=ccv1*rv/scalv

	aaso1=rs*express1
	bbso1=rs*express2
	ccso1=rs*express3
	volso=aaso1*bbso1*ccso1
	scalso=volso**(1./3.)
	aaso=aaso1*rs/scalso
	bbso=bbso1*rs/scalso
	ccso=ccso1*rs/scalso

	aach1=rch*express1
	bbch1=rch*express2
	ccch1=rch*express3
	volch=aach1*bbch1*ccch1
	scalch=volch**(1./3.)
	aach=aach1*rch/scalch
	bbch=bbch1*rch/scalch
	ccch=ccch1*rch/scalch

      
	
	end subroutine


	


	Subroutine sclspher1(iso,npart,v0,rv,av,hkappa,rs,as,hlambda,
     >rch,elambda,r1,r2,r3,r4,r5,r12345)
	implicit double precision (a-h,o-z)
      dimension xquad1(5000),wquad1(5000)
	common/lisph/xquad1,wquad1

	nint=2    ! nbre d'integrales
	nn=200        !quadratures
	
       pi=2.d0*dasin(1.d0)
	
	hkappa2=hkappa*hkappa
	hkappa3=hkappa2*hkappa
	hkappa4=hkappa3*hkappa
	c1=8.d0/15.d0/pi
	c2=(0.024129057d0*2.d0)**(1.5d0)
	c3=-1.d0/6.d0/pi
	c4=(0.024129057d0*2.d0)**(0.5d0)
	c5=1.d0/120.d0/pi
	c6=(0.024129057d0*2.d0)**(-0.5d0)
	c7=2.d0*hkappa*hkappa/3.d0/pi
	c8=c4
	c9=-hkappa*hkappa/24.d0/pi
	c10=c6
	c11=1.d0/3.d0/pi
	c12=c10
      
      
      x1=0.0d0*rv
	x2=2.0d0*rv
	pas=(x2-x1)/dfloat(nint)

      ss1=0.d0
	ss2=0.d0
	ss3=0.d0
	ss4=0.d0
	ss5=0.d0
	ss6=0.d0
	do 7000 ik=1,nint
	xx1=pas*dfloat(ik-1)
	xx2=pas*dfloat(ik)
!	write(*,*) xx1,xx2

	
	
	nn2=nn       
	call gauleg1(xx1,xx2,nn)

      
      

	s1=0.d0
	s2=0.d0
	s3=0.d0
	s4=0.d0
	s5=0.d0
	s6=0.d0
	do 1 ii=1,nn2
	r=xquad1(ii)
	ex=dexp((r-rv)/(av))
	u=v0/(1.d0+ex)
	if(iso.eq.2) u=u+ephisph1(r,npart,rch)
	hlambdu=(hlambda-u)
	if(hlambdu.lt.0.d0) goto 1
      exs=dexp((r-rs)/(as))
	q=ex/(1.d0+ex)
	qs=exs/(1.d0+exs)
	q2=q*q
	qs2=qs*qs
	q3=q2*q
	qs3=qs2*qs
	q4=q3*q
	qs4=qs3*qs
	q5=q4*q
	qs5=qs4*qs
	
	us=1.d0/(1.d0+exs)
	du=-q2*v0/av/ex
	if(iso.eq.2) du=du+dephisph1(r,npart,rch)
	
	dus=-qs2*1.d0/as/exs
	d2u=(2.d0*q3-q2)*v0/av/av/ex
	if(iso.eq.2) d2u=d2u+d2ephisph1(r,npart,rch)
	d2us=(2.d0*qs3-qs2)*1.d0/as/as/exs
	d3u=(-6.d0*q4+6.d0*q3-q2)*v0/av/av/av/ex
      if(iso.eq.2) d3u=d3u+d3ephisph1(r,npart,rch)
	d3us=(-6.d0*qs4+6.d0*qs3-qs2)*1.d0/as/as/as/exs
	d4u=(24.d0*q5-36.d0*q4+14.d0*q3-q2)*v0/av/av/av/av/ex
	if(iso.eq.2) d4u=d4u+d4ephisph1(r,npart,rch)
	d4us=(24.d0*qs5-36.d0*qs4+14.d0*qs3-qs2)*1.d0/as/as/as/as/exs
	if(dabs(du).lt.0.1) goto 114
	expr=11.d0*d2u/3.d0/r/r-5.d0*d4u/12.d0+
     >7.d0*d2u*d2u/6.d0/r/du+7.d0*d2u*d3u/6.d0/du-
     > 7.d0*d2u*d2u*d2u/12.d0/du/du
114   continue       
     	

	exps=hkappa2*0.5d0*dus*d3us-hkappa2*dus*d2us/r-
     >hkappa2*2.d0*dus*dus/r/r-hkappa3*dus*dus*dus/r+
     > hkappa4*dus*dus*dus*dus/2.d0
	
	func1=r*r*(hlambdu**(2.5d0))
	func2=r*r*(hlambdu**(0.5d0))*(d2u+2.d0*du/r)
	func3=r*r*(hlambdu**(-0.5d0))*expr
	func4=r*r*(hlambdu**(1.5d0))*dus*dus
	func5=r*r*(hlambdu**(-0.5d0))*dus*dus*d2u
	func6=r*r*(hlambdu**(0.5d0))*exps
	
      
	s1=s1+func1*wquad1(ii)
	s2=s2+func2*wquad1(ii)
	s3=s3+func3*wquad1(ii)
	s4=s4+func4*wquad1(ii)
	s5=s5+func5*wquad1(ii)
	s6=s6+func6*wquad1(ii)
	
1     continue
      ss1=ss1+s1
	ss2=ss2+s2
	ss3=ss3+s3
	ss4=ss4+s4
      ss5=ss5+s5
	ss6=ss6+s6
7000    continue
      r1=c1*c2*ss1
	r2=c3*c4*ss2
	r3=c5*c6*ss3
	r4=c7*c8*ss4
	r51=c9*c10*ss5
	r52=c11*c12*ss6
	r5=r51+r52
	r12345=r1+r2+r3+r4+r5
	elambda=hlambda*dfloat(npart)
	r12345=-(r1+r2+r3+r4+r5)+elambda
	  write(*,*) r51,r52
       write(*,3579) elambda,r1,r2,r3,r4,r5,r12345
3579    format(7(1x,f9.2))

	return
          end subroutine


        SUBROUTINE gauleg1(x1,x2,n)
	implicit double precision (a-h,o-z)
      dimension xquad1(5000),wquad1(5000)
	common/lisph/xquad1,wquad1
	
    
      EPS=3.d-14
     
      m=(n+1)/2
      xm=0.5d0*(x2+x1)
      xl=0.5d0*(x2-x1)
      do 12 i=1,m
        z=cos(3.141592654d0*(dfloat(i)-.25d0)/(dfloat(n)+.5d0))
1       continue
          p1=1.d0
          p2=0.d0
          do 11 j=1,n
            p3=p2
            p2=p1
          p1=((2.d0*dfloat(j)-1.d0)*z*p2-(dfloat(j)-1.d0)*p3)/dfloat(j)
11        continue
          pp=n*(z*p1-p2)/(z*z-1.d0)
          z1=z

          z=z1-p1/pp
        if(dabs(z-z1).gt.EPS)goto 1
        xquad1(i)=xm-xl*z
        xquad1(n+1-i)=xm+xl*z
        wquad1(i)=2.d0*xl/((1.d0-z*z)*pp*pp)
        wquad1(n+1-i)=wquad1(i)
12    continue
        return
        end subroutine 


	function ephisph1(x,npart,rch)
	implicit double precision (a-h,o-z)
	z1=dfloat(npart)-1.d0
	if(x.le.rch) pot2=(z1*1.4399764d0/2.d0/rch)*(3.d0-x*x/rch/rch)
      if(x.gt.rch) pot2=z1*1.4399764d0/x
	
	! preciser mieux la valeur de 1.44d0
	ephisph1=pot2
	end function
	function dephisph1(x,npart,rch)
	implicit double precision (a-h,o-z)
	z1=dfloat(npart)-1.d0
	if(x.le.rch) pot2=(z1*1.4399764d0/2.d0/rch)*(-2.d0*x/rch/rch)
      if(x.gt.rch) pot2=-z1*1.4399764d0/x/x
	
	! preciser mieux la valeur de 1.44d0
	dephisph1=pot2
	end function
	function d2ephisph1(x,npart,rch)
	implicit double precision (a-h,o-z)
	z1=dfloat(npart)-1.d0
	if(x.le.rch) pot2=(z1*1.4399764d0/2.d0/rch)*(-2.d0/rch/rch)
      if(x.gt.rch) pot2=+2.d0*z1*1.4399764d0/x/x/x
	
	! preciser mieux la valeur de 1.44d0
	d2ephisph1=pot2
	end function
	function d3ephisph1(x,npart,rch)
	implicit double precision (a-h,o-z)
	z1=dfloat(npart)-1.d0
	if(x.le.rch) pot2=0.d0
      if(x.gt.rch) pot2=-6.d0*z1*1.4399764d0/x/x/x/x
	
	! preciser mieux la valeur de 1.44d0
	d3ephisph1=pot2
	end function
	function d4ephisph1(x,npart,rch)
	implicit double precision (a-h,o-z)
	z1=dfloat(npart)-1.d0
	if(x.le.rch) pot2=0.d0
      if(x.gt.rch) pot2=24.d0*z1*1.4399764d0/x/x/x/x/x
	
	! preciser mieux la valeur de 1.44d0
	d4ephisph1=pot2
	end function

	

	function ephi7(gx,gy,gzed,aach,bbch,ccch,npart) 
	! This function calculates the coulomb energy (i.e. the proton charge
	! multiplied by the coulomb potential)
	! at any point (gx/bettaoscx, gy/bettaoscy, gzed/bettaoscz) (see 
	! eq.7 and eq.28)
	! The Coulomb potential is approached by that
	! of a uniformly charged ellipsoid (eq. 14) 
	!   
      ! For this, one uses the Gauss-Legendre method with 48 points.
	! on input:
	! gx,gy,gzed= the position vector of the coulomb potential (eq. 7)
	! bettaoscx, bettaoscy, bettaoscz= basis parameters ( eq. 55)
	! aach,bbch,ccch= semi-axes of the surface of the coulomb 
	! interaction  (eq. 14)
	! erocharge= is the product of the protons charge by the charge density 
	!         ( the square of the proton charge is e2=1.43993764 MeV.fermi)
	  
	implicit double precision (a-h,o-z)
	dimension aipi(48),xipi(48),conserv(48)
	common/uhv/aipi,xipi
	
	

	
	!***************************************************************
 !     do 4697 nipi=4,48,2
      do 4697 nipi=12,12,2   ! nbre points integration pot coul 
      call gaulegax(-1.d0,1.d0,nipi)
	nipix=nipi/2
       
	e2e=1.4399764d0
	pi=3.141592653589793d0
      erocharge=dfloat(npart-1)*e2e/(4.d0/3.d0)/pi/aach/bbch/ccch


	aa=aach
	bb=bbch
	cc=ccch

      
 	
	
	
	gxe=gx
	gye=gy
	gze=gzed
	
	
	! The change of scale is obligatory 
	! see (eq. 28 and the  subsection 5.3.1)

	
	groe=dsqrt(gxe*gxe+gye*gye)
	if(gx.ne.0..or.gy.ne.0.) gfie=datan2(gye,gxe)
	if(gx.eq.0..and.gy.eq.0.) gfie=0.0
	gze=gze
	

	groe2=groe*groe
	
	
	fac1=erocharge/4.d00
	
	a=cc
	aa2=aa*aa
	
	cc2=cc*cc
	bb2=bb*bb
	dif=-(1.d0/bb2)+(1.d0/aa2)

	fact=fac1*a*pi

	s1=0.d0
	s2=0.d0
	s3=0.d0
	s4=0.d0

	
	do 1 i=1,nipix
	zprime=xipi(i)
	z=a*zprime
	zgze2=(z-gze)**2
	szgze2=(-z-gze)**2
	alf=1-z*z/cc2
	do 1 j=1,nipix
	fiprime=xipi(j)
	fi=pi*fiprime
	dsinfi=-dsin(fi)
	dcosfi=-dcos(fi)
	bet=(dcosfi*dcosfi/aa2)+(dsinfi*dsinfi/bb2)
	roes2=alf/bet
	roes=dsqrt(roes2)
	droes2z=(-2.*z/cc2)/bet
	droes2fi=dif*alf*2.*dsinfi*dcosfi/bet/bet
	droesfi=droes2fi/2./roes
	rrgg=2.*roes*groe
	rrdd=2.*groe*droesfi
	rog=roes2+groe2

      rg1=rrgg*dcos(fi-gfie)
	rg2=rrgg*dcos(-fi-gfie)
	gd1=rrdd*dsin(fi-gfie)
	gd2=rrdd*dsin(-fi-gfie)
	xg1=zgze2+rog
	xg2=szgze2+rog
	rox=2.d0*roes2
	zd1=-(z-gze)*droes2z
	zd2=(-z-gze)*droes2z
	aij=aipi(i)*aipi(j)

	anum1=zd1+rox-rg1-gd1
	deno1=dsqrt(xg1-rg1)
	frac1=anum1/deno1
	s1=s1+aij*frac1

	anum2=zd1+rox-rg2+gd2
	deno2=dsqrt(xg1-rg2)
	frac2=anum2/deno2
	s2=s2+aij*frac2

	anum3=zd2+rox-rg1-gd1
	deno3=dsqrt(xg2-rg1)
	frac3=anum3/deno3
	s3=s3+aij*frac3

	anum4=zd2+rox-rg2+gd2
	deno4=dsqrt(xg2-rg2)
	frac4=anum4/deno4
	s4=s4+aij*frac4
1	continue
	ephi7=fact*(s1+s2+s3+s4)
!	conserv(nipi)=ephi7
!	if (nipi.ne.4) heps=dabs(conserv(nipi)-conserv(nipi-2))
!	write(*,*) 'nipi,heps',nipi,heps
!	if(nipi.ne.4.and.heps.lt.0.1d0) return
      return
4697  continue
      end function 
	
	SUBROUTINE gaulegax(x1,x2,n)
	implicit double precision (a-h,o-z)
      
	dimension aipi(48),xipi(48)
	common/uhv/aipi,xipi
	
       
      EPS=3.d-14
	
     
      m=(n+1)/2
      xm=0.5d0*(x2+x1)
      xl=0.5d0*(x2-x1)
      do 12 i=1,m
        z=cos(3.141592654d0*(dfloat(i)-.25d0)/(dfloat(n)+.5d0))
1       continue
          p1=1.d0
          p2=0.d0
          do 11 j=1,n
            p3=p2
            p2=p1
          p1=((2.d0*dfloat(j)-1.d0)*z*p2-(dfloat(j)-1.d0)*p3)/dfloat(j)
11        continue
          pp=n*(z*p1-p2)/(z*z-1.d0)
          z1=z

          z=z1-p1/pp
        if(dabs(z-z1).gt.EPS)goto 1
        xipi(i)=xm-xl*z
        xipi(n+1-i)=xm+xl*z
	
        aipi(i)=2.d0*xl/((1.d0-z*z)*pp*pp)
	
        aipi(n+1-i)=aipi(i)
	
12    continue
         
        return
        end subroutine
	

	 

	function divephi(x2,y2,z2,a,b,c,erocharge)
	implicit double precision (a-h,o-z)
	q=x2/a/a+y2/b/b+z2/c/c
	pi=3.141592653589793d0
	if(q.le.1.d0) divephi=-4.d0*pi*erocharge
	if(q.gt.1.d0) divephi=0.d0
	end function 

	

	end MODULE SEMICLASSIC
      !//////////////////////////////////////////////////
	!////////////////////////////////////////////////////
	!////////////////////////////////////////////////////
	SUBROUTINE SC(ISO,IN,IZ,hlamdac,BETTA,GAMA,hlamb,scenerg)
	!cette subroutine calcule l'energie semi classique
	!donnée par elambda-(emoins3+emoins1+emoinsls+eplus1+eplus1ls)
	! iso= neutrons (1), protons (2)
	! npart = nombre de neutrons ou nombre de protons
	! betta,gama= parameteres de deformation de Bohr
	! hlamb= niveau de Fermi pur l'energie semi classique
	! scenerg = energie semiclassique
	! le niveau de fermi est trouvé par minimisation (dicho decimal)
	! les parametres du potentiel moyen et du pot so sont
	! donnés dans cette subroutine
      	

      USE SEMICLASSIC
	implicit double precision (a-h,o-z)
	namelist/param/v0neu,avneu,rvneu,v0pro,avpro,
     *rvpro,capasoneu,assoneu,rssoneu,capasopro,assopro,rssopro,
     *rchpro
	
	
	
	
	if(iso.eq.1) npart=in
	if(iso.eq.2) npart=iz

	open (111,file='ws_parameters.dat')
	read (111,param) 
	close(111)
       
	pi=2.d0*dasin(1.d0)
	
	if (iso.eq.1)  av=avneu
	if (iso.eq.1)  aso=assoneu
	if (iso.eq.1)  v0=v0neu
	if (iso.eq.1)  rv=rvneu
	if (iso.eq.1)  rs=rssoneu
	if (iso.eq.1)  rch=rchpro
	if (iso.eq.1)  hkappa=-capasoneu*0.0482  ! kappajennings

	if (iso.eq.2)  av=avpro
	if (iso.eq.2)  aso=assopro
	if (iso.eq.2)  v0=v0pro
	if (iso.eq.2)  rv=rvpro
	if (iso.eq.2)  rs=rssopro
	if (iso.eq.2)  rch=rchpro
	if (iso.eq.2)  hkappa=-capasopro*0.0482  ! kappajennings
!	write(147,*) av,aso,v0,rv,rs,rch,hkappa
	
	
!	borninf=-20.5d0 
!	bornsup=0.0d0
	borninf=hlamdac-0.5d0 ! attention
	bornsup=hlamdac+0.5d0 ! 
	idmax=3
	   ! nbre d'intervalles pour trouver le minimum de scdefor idmax<=3

	!!!!!!!!!!!!verif!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!	goto 587
!	npart=126
!	iso=1
!	av=0.67
!	aso=0.67
!	v0=-44.
!	rv=7.52
!	rs=7.52
!	rch=7.52
!	hkappa=-0.7491
!587   continue
      !!!!!!!!!!!!enlever verif ensuite!!!!!!!!!!!!!!!!!
       
      call scdefor(iso,npart,betta,gama,av,aso,hkappa,
     >rch,v0,rv,rs,idmax,hlamb,placeb1,placeb2,placeb3,
     >borninf,bornsup)
	write(*,*) '1verif hlamb',hlamb
	elambdef=dfloat(npart)*hlamb
	call sclspher1(iso,npart,v0,rv,av,hkappa,rs,aso,hlamb,
     >rch,elambda,r1,r2,r3,r4,r5,r12345)
	 scenerg=elambdef-(placeb1+placeb2+placeb3+r3+r5)
	write(*,*) '2verif hlamb',hlamb
      
	 write(*,*) 'compare'
	
	write(*,*) placeb1,r1
	write(*,*) placeb2,r2
	write(*,*) placeb3,r4
	if (iso.eq.1) open(5454,file='semiclassic_n.dat')
	if (iso.eq.2) open(5656,file='semiclassic_p.dat')
	if (iso.eq.1) write(5454,*)'esc',scenerg,'lambda',hlamb,'lamdaN',
     >elambdef,'em3',placeb1,'em1',placeb2,'esom1',placeb3,
     > 'eo1',r3,'eso1',r5
	if (iso.eq.2) write(5656,*)'esc',scenerg,'lambda',hlamb,'lamdaN',
     >elambdef,'em3',placeb1,'em1',placeb2,'esom1',placeb3,
     > 'eo1',r3,'eso1',r5
	

    	 END
      ! ************  fin de subroutine SC (semiclassic)  *********** 


      !*********************DEBUT SUBROUTINE setsub*****************************************
	!*********************BEGINNING OF THE SUBROUTINE setsub******************************
	subroutine setsub(nmax,iz,in,kkind,betta,gama,ibase,i1i2,
     *elow,ehigh,icalc,idimplus,idimminus,nevalplus,nevalminus,
     *nevalneval,evalplus,evalminus,evecplus,evecminus)
	  
	 !This subroutine (called setsub) is the driver of all calculations.
	 !it calls in a suitable order a set of subroutines in order
	 !to get ( all/some) eigenvalues and their eigenvectors (if desired)
	 !
	 !Thus, we obtain the solutions of the Schrodinger equation
	 !for a Woods-Saxon potential
	 !SEE THE LONG WRItE-UP  
!	use dfport
	
      	implicit double precision (a-h,o-z)

	external hermite,delta,potenv,potenso,ephi

	common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30)	
	common/vecbasep/ jeup(800),nnxp(800),nnyp(800),
	1nnzp(800),nnsp(800),ansp(800)
	common/vecbasem/ jeum(800),nnxm(800),nnym(800),
	1nnzm(800),nnsm(800),ansm(800)											   
	common ivecp(0:26,0:26,0:26),ivecm(0:26,0:26,0:26)
	common/pot1/potplus1(800,800),potminus1(800,800) 
	common/calc/calculplus(800,800),calculminus(800,800)
	common/energ/ energies(4000), num(4000)
	double precision evalplus(800),evecplus(800,800)
	double precision evalminus(800),evecminus(800,800)
	common/ha/hamplus(800,800),hamminus(800,800)
	common/vibra/vibbplus(800,800),vibgplus(800,800),
     >             vibbminus(800,800),vibgminus(800,800)
	common /derivpot/dvdbeta(30,30,30),dvdgama(30,30,30)
	
	
	iparn=(-1)**in
	iparz=(-1)**iz 
      if(kkind.eq.1.and.iparn.eq.1) kk=in/2  
	if(kkind.eq.1.and.iparn.eq.-1) kk=(in+1)/2 
	if(kkind.eq.2.and.iparz.eq.1) kk=iz/2    
	if(kkind.eq.2.and.iparz.eq.-1) kk=(iz+1)/2 
	                         
	
	ia=iz+in
      
	elapsed_time=timef()
	
	
	jeup=0
	nnxp=0
	nnyp=0
	nnzp=0
	nnsp=0
	ansp=0.d0
	jeum=0
	nnxm=0
	nnym=0
	nnzm=0
	ansm=0.d0
	evalplus=0.d0
	evalminus=0.d0
	
	
	potplus1=0.d0
	potminus1=0.d0
	calculplus=0.d0
	calculminus=0.d0
	vibbplus=0.d0
	vibbminus=0.d0
	vibgplus=0.d0
	vibgminus=0.d0
	evecplus=0.d0
	evecminus=0.d0
	



      
	potentab=0.d0
	coefftab=0.d0
	phitab=0.d0
	potsotab=0.d0
	dvdbeta=0.d0
	dvdgama=0.d0

      
	ivecp=0
	ivecm=0


      
	hermitab=0.d0


      
	energies=0.d0
	num=0

     




      

	write(*,3366) nmax
3366	format(/,'nmax=',i3,4x,'(size of the basis)',/)
	
	
	if(kkind.eq.1) call woodsparamn(icalc,kkind,iz,in,rv,rs,v0,capa,
     *av,as,rch,erocharge)
	if(kkind.eq.2) call woodsparamp(icalc,kkind,iz,in,rv,rs,v0,capa,
     *av,as,rch,erocharge) 
	write(*,*) '*******************************'
	call surfparam(betta,gama,rv,rs,rch,
	1aav,bbv,ccv,aaso,bbso,ccso,aach,bbch,ccch)
	write(*,*) 'surfpa' ,betta,gama
	call basisparam(kkind,iz,in,aav,bbv,ccv,
     >	bettaosc0,bettaoscx,bettaoscy,bettaoscz,
     >	hbaromeg0,hbaromegx,hbaromegy,hbaromegz,q,p)
	write(*,*) 'là là'	
	call pottablo(potenv,potenso,bettaoscx,bettaoscy,bettaoscz,
	1hbaromegx,hbaromegy,hbaromegz,aav,bbv,ccv,aaso,bbso,ccso,
     1v0,rv,av,capa,rs,as)
	call diffpottablo(betta,gama,bettaoscx,bettaoscy,bettaoscz,
	1hbaromegx,hbaromegy,hbaromegz,aav,bbv,ccv,v0,rv,av)
	call coefftablo 
	call hermitablo(hermite)
	if(kkind.eq.2) call coultablo(ephi,bettaoscx,bettaoscy,
	1bettaoscz,aach,bbch,ccch,erocharge)
	call statesplus(nmax,ibase,hbaromeg0,hbaromegx,
	1hbaromegy,hbaromegz,idimplus)
 	call statesminus(nmax,ibase,hbaromeg0,hbaromegx,
	1hbaromegy,hbaromegz,idimminus)
	call idm(idimplus,idimminus,idimidim)
      
      elapsed_time=timef()
	write(*,*)'TAB=',elapsed_time
	call matpotplus(idimplus,kkind,nmax)
	call matpotminus(idimminus,kkind,nmax)
	elapsed_time=TIMEF()
	write(*,*)'TAB+POT=',elapsed_time
	call matcinplus(delta,idimplus,
	1hbaromegx,hbaromegy,hbaromegz)
	 
	call  matcinminus(delta,idimminus,
	1hbaromegx,hbaromegy,hbaromegz)
	 
	elapsed_time=TIMEF()
	write(*,*)'TAB+POT+CIN=',elapsed_time
      call matpotsoplus(idimplus,nmax,bettaosc0,
	1hbaromeg0,hbaromegx,hbaromegy,hbaromegz,capa)
	call matpotsominus(idimminus,nmax,bettaosc0,
	1hbaromeg0,hbaromegx,hbaromegy,hbaromegz,capa)

	elapsed_time=TIMEF()
	write(*,*)'TAB+POT+CIN+SPIN-ORB=',elapsed_time
	hamplus=calculplus
	hamminus=calculminus

      call diagoplus(800,idimplus,i1i2,calculplus,elow,ehigh,
     *	nevalplus,evalplus,evecplus)
	 
	call diagominus(800,idimminus,i1i2,calculminus,elow,ehigh,
     *	nevalminus,	evalminus,evecminus)
	 nevalneval=nevalplus+nevalminus

	write(*,*) 'idimplus=',idimplus,'     ','idimminus=',idimminus
      
!	call write2(nmax,idimplus,idimminus,idimidim,elow,ehigh,
!     *nevalplus,nevalminus,nevalneval,i1i2)
	elapsed_time=TIMEF()
	write(*,*)'TAB+POT+CIN+SPIN_ORB+DIAG=',elapsed_time
	neval=nevalplus+nevalminus
      call eigenvalues(nevalplus,nevalminus,neval,
	1 kkind,in,iz,som1,evalplus,evalminus)
	 write (*,*) 'energies(1)', energies(1)
	 
      call write3(nmax,idimplus,idimminus,hbaromeg0,kk,som1)
!	open(458, file='sum_ws.dat')
!	write(458,741) kkind,in,iz,betta,gama,som1
741   format(i2,2x,i3,2x,i3,2x,f12.6,2x,f12.6,2x,f12.6)
4444  continue
	
	 
       write(*,*)'time=',elapsed_time
	

	end 
	
	!*********************FIN SUBROUTINE *****************************************
	!*********************END OF THE SUBROUTINE setsub********************************** 







      
	
     
     
      
      


	
	subroutine statesplus(nmax,ibase,hbaromeg0,hbaromegx,
	1hbaromegy,hbaromegz,idimplus)
	! This subroutine selects the POSITIVE PARITY STATES of the oscillator basis according
	! to rules given by (45-46)
	! the quantum numbers of the selected states are stored in the common
	! arrays jeup(800),nnxp(800),nnyp(800), nnzp(800),nnsp(800),ansp(800)
	! on input:
	! nmax= defines the number of the major shells of the oscillator basis
	!       used according to  the criteria (45-46)
	! ibase=0//1=selection rule (45) // selection rule (46)
	! hbaromeg0, hbaromegx , hbaromegy , hbaromegz = Planck constant multiplied by
	!                               the frequencies of the oscillator 
	! on output:
	!                      let the oscillator state   ]nx ny nz sigma>  (see eq.23) .
	!                      for the set of the four quantum numbers we associate 
	!                                                      one index i so that:
	!                                           index(nx,ny,nz,sigma)=i, then:
	! ivecp(nx,ny,nz)=i      (in fact due to the positive parity the sigma value is 
	!                         determined by the three numbers nx ny, nz and the sigma
	!                          value is implicitly fixed )
	!                         conversely,
	! nnxp(i)= means nx(i)
	! nnyp(i)= means ny(i)
	! nnzp(i)= means nz(i)
	! ansp(i)= means sigma(i)
	! jeup(i)= means simply i
	! nnsp(i)= is linked to sigma(i)
	! 
	! idimplus= the number of the total selected states in the positive parity subspace
 
	implicit double precision (a-h,o-z)
	common/vecbasep/ jeup(800),nnxp(800),nnyp(800),
	1nnzp(800),nnsp(800),ansp(800)
	common ivecp(0:26,0:26,0:26),ivecm(0:26,0:26,0:26)

	cgx=hbaromegx
	cgy=hbaromegy
	cgz=hbaromegz

      if(ibase.eq.0) hbaromegx=hbaromeg0
	if(ibase.eq.0) hbaromegy=hbaromeg0
	if(ibase.eq.0) hbaromegz=hbaromeg0


	
	iqkramer=5  !  5 means 1/2
	iparplus=1 
	m=0
	do 3 nx=0,nmax
	do 3 ny=0,nmax
	do 3 nz=0,nmax
	do 3 ns=-1,1,2	
	iq=5*(-1)**(nx+ny)*ns 
	ip=(-1)**(nx+ny+nz)
	anx=dfloat(nx)+0.5d0
	any=dfloat(ny)+0.5d0
	anz=dfloat(nz)+0.5d0	
	energoscill=anx*hbaromegx+any*hbaromegy+anz*hbaromegz
	energcutoff1=(dfloat(nmax)+1.51)*hbaromeg0
	if(energoscill.gt.energcutoff1) goto 3
	if(iq.ne.iqkramer.or.ip.ne.iparplus) goto 3  
	m=m+1
	jeup(m)=m
	nnxp(m)=nx
	nnyp(m)=ny
	nnzp(m)=nz
	ansp(m)=dfloat(ns)/2.d0
	nnsp(m)=ns
	ivecp(nx,ny,nz)=m

	
3	continue
	idimplus=m
	hbaromegx=cgx
	hbaromegy=cgy
	hbaromegz=cgz
      end
	


	


	subroutine statesminus(nmax,ibase,hbaromeg0,hbaromegx,
	1hbaromegy,hbaromegz,idimminus)
	! This subroutine selects the NEGATIVE PARITY STATES of the oscillator basis according
	! to the  rules given by (65-66)
	! the quantum numbers of the selected states are stored in the common
	! arrays jeum(800),nnxm(800),nnym(800), nnzm(800),nnsm(800),ansm(800)
	! on input:
	! nmax= defines the number of the major shells of the oscillator basis
	!       used according to  the criteria (45-46)
	! ibase=0//1=selection rule (45) // selection rule (46)
	! hbaromeg0, hbaromeg0 , hbaromeg0 , hbaromeg0 = Planck constant multiplied by
	!                               the frequencies of the oscillator 
	! on output:
	!                      let the oscillator state   ]nx ny nz sigma>  (see eq.23) .
	!                      for the set of the four quantum numbers we associate 
	!                                                      one index i so that:
	!                                           index(nx,ny,nz,sigma)=i, then:
	! ivecm(nx,ny,nz)=i      (in fact due to the negative parity the sigma value is 
	!                         determined by the three numbers nx ny, nz and the sigma
	!                         value is implicitly fixed )
	!                         conversely,
	! nnxm(i)= means nx(i)
	! nnym(i)= means ny(i)
	! nnzm(i)= means nz(i)
	! ansm(i)= means sigma(i)
	! jeum(i)= means simply i
	! nnsm(i)= is linked to sigma(i)
	!
	! idimminus= the number of the total selected states in the negative parity subspace
	implicit double precision (a-h,o-z)
	common/vecbasem/ jeum(800),nnxm(800),nnym(800),
	1nnzm(800),nnsm(800),ansm(800)
	common ivecp(0:26,0:26,0:26),ivecm(0:26,0:26,0:26)

      cgx=hbaromegx
	cgy=hbaromegy
	cgz=hbaromegz
	if(ibase.eq.0) hbaromegx=hbaromeg0
	if(ibase.eq.0) hbaromegy=hbaromeg0
	if(ibase.eq.0) hbaromegz=hbaromeg0


	iqkramer=5 ! !means 1/2
 	iparminus=-1 	 
	m=0
	do 3 nx=0,nmax
	do 3 ny=0,nmax
	do 3 nz=0,nmax
	do 3 ns=-1,1,2	 
	iq=5*(-1)**(nx+ny)*ns 
	ip=(-1)**(nx+ny+nz)
	anx=dfloat(nx)+0.5d0
 	any=dfloat(ny)+0.5d0
	anz=dfloat(nz)+0.5d0
	energoscill=anx*hbaromegx+any*hbaromegy+anz*hbaromegz
	energcutoff1=(dfloat(nmax)+1.51)*hbaromeg0
	if(energoscill.gt.energcutoff1) goto 3
	if(iq.ne.iqkramer.or.ip.ne.iparminus) goto 3 
	m=m+1
	jeum(m)=m
	nnxm(m)=nx
	nnym(m)=ny
	nnzm(m)=nz
	ansm(m)=dfloat(ns)/2.d0
	nnsm(m)=ns
	ivecm(nx,ny,nz)=m
3	continue
	idimminus=m
	hbaromegx=cgx
	hbaromegy=cgy
	hbaromegz=cgz
      end
	 

              
	 
	
	 subroutine hermitablo(hermite)
	! This subroutrine stores the normalized hermite polynomials (eq. 26)
	! at the nodes of quadrature in the common array hermitab(0:26,30)
	! the maximum degree of the hermite polynomial is 26, and the number 
	! of nodes is 30.
	! hermite= external function
	! on input: nothing
	! on output:
	! The common array hermitab(0:26,30)
	implicit double precision (a-h,o-z)  
	  
	 external hermite
	
	 common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30) 													  
	 double precision anoeuds(30)

      DATA (anoeuds(i),i=1,30) /
     * 0.6863345146E+01, 0.6138279438E+01, 0.5533147335E+01,
     * 0.4988918781E+01, 0.4483055592E+01, 0.4003908634E+01,
     * 0.3544443846E+01, 0.3099970579E+01, 0.2667132139E+01,
     * 0.2243391514E+01, 0.1826741099E+01, 0.1415527821E+01,
     * 0.1008338213E+01, 0.6039210558E+00, 0.2011285722E+00,
     *-0.2011285722E+00,-0.6039210558E+00,-0.1008338213E+01,
     *-0.1415527821E+01,-0.1826741099E+01,-0.2243391514E+01,
     *-0.2667132139E+01,-0.3099970579E+01,-0.3544443846E+01,
     *-0.4003908634E+01,-0.4483055592E+01,-0.4988918781E+01,
     *-0.5533147335E+01,-0.6138279438E+01,-0.6863345146E+01/ 

      do 1 n=0,26
	do 1 i=1,30 
	x=anoeuds(i)
	hermitab(n,i)=hermite(n,x)
1	continue
      end
	




	
      function  hermite(n,x)
	! this subroutine calculates the normalized hermite
	! polynomial of order n and variable x. (eq. 26)
	implicit double precision (a-h,o-z)   
	pi=2.*dasin(1.d0)
	q=dsqrt(dsqrt(pi))
	b=1./q
	c=(dsqrt(2.d0)/q)*x
	if(n.eq.0) hermite=b
	if(n.eq.0) return
	if(n.eq.1) hermite=c
	if(n.eq.1) return
	do 1 i=2,n
	a=(x*c-dsqrt(dfloat((i-1))/2.d0)*b)/dsqrt(dfloat(i)/2.d0)
	b=c
	c=a
1     continue
      hermite=a
	return
	end
	




	
	subroutine matpotplus(idimplus,kkind,nmax)
	! This subroutine calculates for the POSITIVE PARITY, the matrix
	! elements of the central mean ( deformed) potentials ( eq. 5 and 7 )
	! by triple numerical integration of the Gauss-Hermite formula
	! The number of quadrature points is 30
	! One stores thus, the results  i.e the matrices of the central
	! and  the spin-orbit fields (see eq. 45 and subsection 3.2.2 )
	! in the common arrays calculplus
	! and potplus1.
	! This subroutine uses some  data in common statements
	! on input:
	! idimplus= the number of the total selected states in the positive parity subspace
	! kkind=two possible values=1 for the neutons or 2 for the protons
	! nmax= defines the number of the major shells of the oscillator basis
	!       used according to  the criteria (45-46)
	! on output:
	! common arrays calculplus (store rhe matrix of the central mean field), and
	!               potplus1  (store the spin-orbit mean field
	 implicit double precision (a-h,o-z)
	common/calc/calculplus(800,800),calculminus(800,800)
      common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30)
	common/vecbasep/ jeup(800),nnxp(800),nnyp(800),
	1nnzp(800),nnsp(800),ansp(800) 
	common/pot1/potplus1(800,800),potminus1(800,800)
	 common/herm/hermherm(0:26,0:26,30),somtab(30,30,30)
	1 ,somtab1(30,30,30)
	common/poti/potij(800,800)

	common/vibra/vibbplus(800,800),vibgplus(800,800),
     >             vibbminus(800,800),vibgminus(800,800)
	common /derivpot/dvdbeta(30,30,30),dvdgama(30,30,30)
	common/bg/betatab(30,30,30),gamatab(30,30,30)
	 
	double precision ff(30),gg(30),hh(30)
	 
	 do 465 na=0,26
	 do 465 nb=0,26
	 do 465 ix=1,15
	 hermherm(na,nb,ix)=hermitab(na,ix)*hermitab(nb,ix)
465	 continue
       ng=kkind-1
       do 466  ix=1,15
	 do 466  jy=1,15
	 do 466  kz=1,15
	 somtab(ix,jy,kz)=coefftab(ix,jy,kz)*(potentab(ix,jy,kz)
	1 +ng*phitab(ix,jy,kz))
	 somtab1(ix,jy,kz)=coefftab(ix,jy,kz)*potsotab(ix,jy,kz)
	 betatab(ix,jy,kz)=coefftab(ix,jy,kz)*dvdbeta(ix,jy,kz)
	 gamatab(ix,jy,kz)=coefftab(ix,jy,kz)*dvdgama(ix,jy,kz)
      

466	continue
	 													  
	                                               
       
	do 1 i=1,idimplus
	
	nxi=nnxp(i)
	nxipar=(-1)**nxi
	nyi=nnyp(i)
	nyipar=(-1)**nyi
	nzi=nnzp(i)
	nzipar=(-1)**nzi
	si=ansp(i)
	
	
	do 1 j=1,i !    sym
	
	
	nxj=nnxp(j)
	nxjpar=(-1)**nxj
	if (nxipar.ne.nxjpar)  goto 1
	nyj=nnyp(j)
	nyjpar=(-1)**nyj
	if (nyipar.ne.nyjpar)  goto 1
	nzj=nnzp(j)
	nzjpar=(-1)**nzj
	if (nzipar.ne.nzjpar)  goto 1
	sj=ansp(j)
	
	
	
	do 951 iix=1,15
	ff(iix)=hermherm(nxi,nxj,iix)
	gg(iix)=hermherm(nyi,nyj,iix)
	hh(iix)=hermherm(nzi,nzj,iix)
951	continue
      sgama=0.d0
      sbeta=0.d0
	s1=0.d0
	s=0.d0
      do 2 ix=1,15
	ffix=ff(ix)
      do 2 jy=1,15
	ffgg=gg(jy)*ffix
      do 2 kz=1,15
	commun=ffgg*hh(kz)
	s=s+ commun*somtab(ix,jy,kz)
	s1=s1+ commun*somtab1(ix,jy,kz)
	sbeta=sbeta+commun*betatab(ix,jy,kz)
	sgama=sgama+commun*gamatab(ix,jy,kz)
	
 2    continue
       
 
      phase=(-1.d0)**((nyi-nyj)/2)
	sphdel=s*phase*8.d0
	s1ph=s1*phase*8.d0
	ssbeta=sbeta*phase*8.d0
	ssgama=sgama*phase*8.d0
	
	
	potplus1(i,j)=s1ph
	potplus1(j,i)=s1ph             !   sym
	calculplus(i,j)=sphdel
	calculplus(j,i)=sphdel             !sym

	potij(i,j)=sphdel
	potij(j,i)=sphdel

	vibbplus(i,j)=ssbeta
	vibbplus(j,i)=ssbeta           !sym
	vibgplus(i,j)=ssgama
      vibgplus(j,i)=ssgama           !sym
!	write(801,81) i,nxi,nyi,nzi,si,j,nxj,nyj,nzj,sj,ssgama
81    format(4(1x,i4),1x,f4.2,4x,4(1x,i4),1x,f4.2,10x,f10.5,2x,f10.5)
 1	continue
      
      end


      

	







      
	subroutine matpotminus(idimminus,kkind,nmax)
	! This subroutine calculates for the negative PARITY, the matrix
	! elements of the central mean ( deformed) potentials ( eq. 5 and 7 )
	! 
	! One stores thus, the results  i.e the matrices of the central field
	! and of the spin-orbit field (see eq. 45 and subsection 3.2.2 )
	! in the common arrays calculminus and potminus1.
	! This subroutine uses some  data in common statements
	! on input:
	! idimminus= the number of the total selected states in the negative parity subspace
	! kkind=two possible values=1 for the neutrons or 2 for the protons
	! nmax= defines the number of the major shells of the oscillator basis
	!       used according to  the criteria (45-46)
	! on output:
	! common arrays calculminus (store rhe matrix of the central mean field), and
	!               potminus1  (store the spin-orbit mean field)

      implicit double precision (a-h,o-z)
	common/calc/calculplus(800,800),calculminus(800,800)
      common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30)
	common/vecbasem/ jeum(800),nnxm(800),nnym(800),
	1nnzm(800),nnsm(800),ansm(800) 
	common/pot1/potplus1(800,800),potminus1(800,800)
	common/herm/hermherm(0:26,0:26,30),somtab(30,30,30)
	1 ,somtab1(30,30,30)


	common/vibra/vibbplus(800,800),vibgplus(800,800),
     >             vibbminus(800,800),vibgminus(800,800)
	common /derivpot/dvdbeta(30,30,30),dvdgama(30,30,30)
	common/bg/betatab(30,30,30),gamatab(30,30,30)
	 
	double precision ff(30),gg(30),hh(30)
	


	do 1 i=1,idimminus
	
	nxi=nnxm(i)
	nxipar=(-1)**nxi
	nyi=nnym(i)
	nyipar=(-1)**nyi
	nzi=nnzm(i)
	nzipar=(-1)**nzi
	
	
	do 1 j=1,i !    sym
	
	
	nxj=nnxm(j)
	nxjpar=(-1)**nxj
	if (nxipar.ne.nxjpar)  goto 1
	nyj=nnym(j)
	nyjpar=(-1)**nyj
	if (nyipar.ne.nyjpar)  goto 1
	nzj=nnzm(j)
	nzjpar=(-1)**nzj
	if (nzipar.ne.nzjpar)  goto 1
	
	
	
	do 951 iix=1,15
	ff(iix)=hermherm(nxi,nxj,iix)
	gg(iix)=hermherm(nyi,nyj,iix)
	hh(iix)=hermherm(nzi,nzj,iix)
951	continue
      sgama=0.d0
      sbeta=0.d0
	s1=0.d0
	s=0.d0
      do 2 ix=1,15
	ffix=ff(ix)
      do 2 jy=1,15
	ffgg=gg(jy)*ffix
      do 2 kz=1,15
	commun=ffgg*hh(kz)
	s=s+ commun*somtab(ix,jy,kz)
	s1=s1+ commun*somtab1(ix,jy,kz)
	sbeta=sbeta+commun*betatab(ix,jy,kz)
	sgama=sgama+commun*gamatab(ix,jy,kz)
 2    continue
 
      phase=(-1.)**((nyi-nyj)/2)
	sphdel=s*phase*8.d0
	s1ph=s1*phase*8.d0
	ssbeta=sbeta*phase*8.d0
	ssgama=sgama*phase*8.d0
	
	
	potminus1(i,j)=s1ph
	potminus1(j,i)=s1ph             !   sym
	calculminus(i,j)=sphdel
	calculminus(j,i)=sphdel             !sym

	vibbminus(i,j)=ssbeta
	vibbminus(j,i)=ssbeta           !sym
	vibgminus(i,j)=ssgama
      vibgminus(j,i)=ssgama           !sym

 1	continue
      end






      



      



	  






	
	
	subroutine matcinplus(delta,idimplus,
	1hbaromegx,hbaromegy,hbaromegz)
	! This subroutine calculates, for the POSITIVE PARITY,
	! the matrix elements of the kinetic energy operator (see eq. 37)
	! the resulted matrix elements are added to those of the
	! mean field which were previously stored in the 
	! array calculplus
	! this subroutine uses some common data
	! on input:
	! delta= external function
	! idimplus= the number of the total selected states in the positive parity subspace
	! hbaromeg0, hbaromegx , hbaromegy , hbaromegz = Planck constant multiolied by
	!                               the frequencies of the oscillator 
	! on output:
	! common array calculplus
	 
	implicit double precision (a-h,o-z)
	external delta 
	common/calc/calculplus(800,800),calculminus(800,800)
      common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30)
	common/vecbasep/ jeup(800),nnxp(800),nnyp(800),
	1nnzp(800),nnsp(800),ansp(800)

	 
	 
	 common/expcin/expr(0:26,0:26),deltab(0:26,0:26)
	 
	 
	 do  987  nnzi=0,26
	 do  987  nnzj=0,26
	 expr(nnzi,nnzj)=
	1((2*nnzj+1)*delta(nnzi,nnzj)-
     1dsqrt(nnzi*(nnzj+1)*1.d0)*delta(nnzi,nnzj+2)-
	1dsqrt(nnzj*(nnzi+1)*1.d0)*delta(nnzi,nnzj-2))
987      continue	
       do  876  nnzi=0,26
	 do  876  nnzj=0,26
	 deltab(nnzi,nnzj)=	delta(nnzi,nnzj)
876	 continue												  
	 
	 
	do 1 i=1,idimplus
	nxi=nnxp(i)
	nyi=nnyp(i)
	nzi=nnzp(i)
	si=ansp(i)
	nsi=nnsp(i)
	do 1 j=1,i    ! sym
	nxj=nnxp(j)
	nyj=nnyp(j)
	nzj=nnzp(j)
	sj=ansp(j)
	nsj=nnsp(j)
	
	if (nsi.ne.nsj) goto 1
	t1=(deltab(nxi,nxj)*deltab(nyi,nyj)*hbaromegz*expr(nzi,nzj))
	t2=(deltab(nyi,nyj)*deltab(nzi,nzj)*hbaromegx*expr(nxi,nxj))
	t3=(deltab(nzi,nzj)*deltab(nxi,nxj)*hbaromegy*expr(nyi,nyj))
      phase=(-1.)**((nyi-nyj)/2)
	tij=phase*0.25*(t1+t2+t3)
	
	
	
	
	calculplus(i,j)=calculplus(i,j)+tij
	calculplus(j,i)=calculplus(i,j)

1	continue

	end


	

      subroutine matcinminus(delta,idimminus,
	1hbaromegx,hbaromegy,hbaromegz)
       ! This subroutine calculates, for the NEGATIVE PARITY,
	! the matrix elements of the kinetic energy operator (see eq. 37)
	! the resulted matrix elements are added to those of the
	! mean field which were previously stored in the 
	! array calculminus
	! this subroutine uses some common data
	! on input:
	! delta= external function
	! idimminus= the number of the total selected states in the negative parity subspace
	! hbaromeg0, hbaromegx , hbaromegy , hbaromegz = Planck constant multiolied by
	!                               the frequencies of the oscillator 
	! on output:
	! common array calculminus 
      implicit double precision (a-h,o-z)
	external delta
	common/calc/calculplus(800,800),calculminus(800,800)
      common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30)
	common/vecbasem/ jeum(800),nnxm(800),nnym(800),
	1nnzm(800),nnsm(800),ansm(800)
	 
	common/expcin/expr(0:26,0:26),deltab(0:26,0:26)
	 
   	do 1 i=1,idimminus
	nxi=nnxm(i)
	nyi=nnym(i)
	nzi=nnzm(i)
 	si=ansm(i)
	nsi=nnsm(i)
	do 1 j=1,i   ! sym
	nxj=nnxm(j)
	nyj=nnym(j)
	nzj=nnzm(j)
	sj=ansm(j)
	nsj=nnsm(j)
	
	if (nsi.ne.nsj) goto 1
	t1=(deltab(nxi,nxj)*deltab(nyi,nyj)*hbaromegz*expr(nzi,nzj))
	t2=(deltab(nyi,nyj)*deltab(nzi,nzj)*hbaromegx*expr(nxi,nxj))
	t3=(deltab(nzi,nzj)*deltab(nxi,nxj)*hbaromegy*expr(nyi,nyj))
      phase=(-1.)**((nyi-nyj)/2)
	tij=phase*0.25*(t1+t2+t3)
	
	
	
	
	calculminus(i,j)=calculminus(i,j)+tij
	calculminus(j,i)=calculminus(i,j)
1	continue

	end


	

	





	function delta(ii,jj)
	implicit double precision(a-h,o-z)
	!function delta of kronecker
	if(ii.ne.jj) delta=0.d0
	if(ii.eq.jj) delta=1.d0
	end


	



	
	function potenv(x,y,z,bettaoscx,bettaoscy,bettaoscz,
	1hbaromegx,hbaromegy,hbaromegz,aav,bbv,ccv,v0,rv,av)
	implicit double precision(a-h,o-z)
	! This function calculates the central potential
	! at (x/bettaoscx,y/bettaoscy,z/bettaoscz) point
	! on input
	! bettaoscx, bettaoscy, bettaoscz ( see eq. 73)
	! hbaromegx , hbaromegy , hbaromegz = Planck constant multiolied by
	!                               the frequencies of the oscillator (eq. 76 )
	! aav,bbv,ccv= semi-axes of the surface of the central field iteraction   (eq. 10)
	! v0=depth of the mean potential (eq. 17,23,24)
	! rv=the radius of the mean central potential (eq. 4,17,25,26)
	! av= diffuseness of the central mean field (eq. 31)
	aa=aav
	bb=bbv
	cc=ccv
	

	
	
	echellex=1.d0/bettaoscx
	echelley=1.d0/bettaoscy
	echellez=1.d0/bettaoscz
	xe=echellex*x
	ye=echelley*y
	ze=echellez*z
	
      ! the change of scale is obligatory because 
	! the potential needs to be known at
	! the (x/bettaoscx,y/bettaoscy,z/bettaoscz) point (eq. 46)


	anum=dsqrt(xe*xe/aa/aa+ye*ye/bb/bb+ze*ze/cc/cc)-1.0d0
	deno=dsqrt(xe*xe/aa/aa/aa/aa+ye*ye/bb/bb/bb/bb+ze*ze/cc/cc/cc/cc)
	1/dsqrt(xe*xe/aa/aa+ye*ye/bb/bb+ze*ze/cc/cc)
      el=(1./rv)*anum/deno
	potenv=v0/(1.+dexp(el*rv/av))
	end


	function potenso(x,y,z,bettaoscx,bettaoscy,bettaoscz,
	1hbaromegx,hbaromegy,hbaromegz,aaso,bbso,ccso,capa,rs,as)
	 implicit double precision(a-h,o-z)
	! This function calculates the spin-orbit potential
	! at (x/bettaoscx,y/bettaoscy,z/bettaoscz) point
	! in the same manner as the function potenv (see above)
	! on input:
	! bettaoscx, bettaoscy, bettaoscz ( see eq. 73)
	! hbaromegx , hbaromegy , hbaromegz = Planck constant multiolied by
	!                               the frequencies of the oscillator (eq. 76 )
	! aaso,bbso,ccso= semi-axes of the surface of the spin-orbit mean field field  (eq. 13)
	! capa=spin-orbit coupling strength (eq. 35)
	! rs=the radius of the spin-orbit mean field (eq. 6,18,32)
	! as= diffuseness of the mean spin-orbit potential (eq. 33) 
	
	aa=aaso
	bb=bbso
	cc=ccso
	
	
	
	echellex=1./bettaoscx
	echelley=1./bettaoscy
	echellez=1./bettaoscz
	xe=echellex*x
	ye=echelley*y
	ze=echellez*z
	! the change of scale is obligatory for any potential(see eq. 46)
	anum=dsqrt(xe*xe/aa/aa+ye*ye/bb/bb+ze*ze/cc/cc)-1.d0
	deno=dsqrt(xe*xe/aa/aa/aa/aa+ye*ye/bb/bb/bb/bb+ze*ze/cc/cc/cc/cc)
	1/dsqrt(xe*xe/aa/aa+ye*ye/bb/bb+ze*ze/cc/cc)
      el=(1./rs)*anum/deno
	potenso=1./(1.+dexp(el*rs/as))
	end






	subroutine pottablo(potenv,potenso,bettaoscx,bettaoscy,bettaoscz,
	1hbaromegx,hbaromegy,hbaromegz,aav,bbv,ccv,aaso,bbso,ccso,
     1v0,rv,av,capa,rs,as)
	 ! This subroutine calculates and stores the values of the mean field(eq. 5,7)
	! at the points of the quadrature formula. The storage is performed in the 
	! common arrays potentab(30,30,30), potsotab(30,30,30), respectively.
	! on input:
	! potenv, potenso= external functions (see the functions below)
	! bettaosc0, bettaoscx, bettaoscy, bettaoscz ( see eq. 24)
	! hbaromeg0, hbaromegx , hbaromegy , hbaromegz = Planck constant multiolied by
	!                               the frequencies of the oscillator 
	! aav,bbv,ccv= semi-axes of the surface of the central field iteraction   (eq. 11)
	! aaso,bbso,ccso= semi-axes of the surface of the spin-orbite  interaction  (eq. 134)
	! aach,bbch,ccch= semi-axes of the surface of the coulomb 
	!                            interaction surface (eq. 15)
	! on output:
	! The common arrays potentab(30,30,30), potsotab(30,30,30)    
	implicit double precision (a-h,o-z)
	common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30)
	
	double precision noeuds(30)

      DATA (noeuds(i),i=1,30) /
     * 0.6863345146E+01, 0.6138279438E+01, 0.5533147335E+01,
     * 0.4988918781E+01, 0.4483055592E+01, 0.4003908634E+01,
     * 0.3544443846E+01, 0.3099970579E+01, 0.2667132139E+01,
     * 0.2243391514E+01, 0.1826741099E+01, 0.1415527821E+01,
     * 0.1008338213E+01, 0.6039210558E+00, 0.2011285722E+00,
     *-0.2011285722E+00,-0.6039210558E+00,-0.1008338213E+01,
     *-0.1415527821E+01,-0.1826741099E+01,-0.2243391514E+01,
     *-0.2667132139E+01,-0.3099970579E+01,-0.3544443846E+01,
     *-0.4003908634E+01,-0.4483055592E+01,-0.4988918781E+01,
     *-0.5533147335E+01,-0.6138279438E+01,-0.6863345146E+01/                                              
	do 1 i=1,30
	do 1 j=1,30
	do 1 k=1,30
	x=noeuds(i)
	y=noeuds(j)
	z=noeuds(k)
	potentab(i,j,k)= potenv(x,y,z,bettaoscx,bettaoscy,bettaoscz,
	1hbaromegx,hbaromegy,hbaromegz,aav,bbv,ccv,v0,rv,av)
	potsotab(i,j,k)= potenso(x,y,z,bettaoscx,bettaoscy,bettaoscz,
	1hbaromegx,hbaromegy,hbaromegz,aaso,bbso,ccso,capa,rs,as)
 1	continue
	end


	subroutine diffpottablo(betta,gama,bettaoscx,bettaoscy,bettaoscz,
	1hbaromegx,hbaromegy,hbaromegz,aav,bbv,ccv,v0,rv,av)
	implicit double precision(a-h,o-z)
	double precision noeuds(30)
	common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30)

	common /derivpot/dvdbeta(30,30,30),dvdgama(30,30,30)
	
      DATA (noeuds(i),i=1,30) /
     * 0.6863345146E+01, 0.6138279438E+01, 0.5533147335E+01,
     * 0.4988918781E+01, 0.4483055592E+01, 0.4003908634E+01,
     * 0.3544443846E+01, 0.3099970579E+01, 0.2667132139E+01,
     * 0.2243391514E+01, 0.1826741099E+01, 0.1415527821E+01,
     * 0.1008338213E+01, 0.6039210558E+00, 0.2011285722E+00,
     *-0.2011285722E+00,-0.6039210558E+00,-0.1008338213E+01,
     *-0.1415527821E+01,-0.1826741099E+01,-0.2243391514E+01,
     *-0.2667132139E+01,-0.3099970579E+01,-0.3544443846E+01,
     *-0.4003908634E+01,-0.4483055592E+01,-0.4988918781E+01,
     *-0.5533147335E+01,-0.6138279438E+01,-0.6863345146E+01/                                              
	do  i=1,30
	do  j=1,30
	do  k=1,30
	x=noeuds(i)
	y=noeuds(j)
	z=noeuds(k)
	

	aa=aav
	bb=bbv
	cc=ccv
	
      
	
	
	echellex=1.d0/bettaoscx
	echelley=1.d0/bettaoscy
	echellez=1.d0/bettaoscz
	xe=echellex*x
	ye=echelley*y
	ze=echellez*z
	
      ! the change of scale is obligatory because 
	! the potential needs to be known at
	! the (x/bettaoscx,y/bettaoscy,z/bettaoscz) point (eq. 46)
	

      dsqt2=dsqrt(xe*xe/aa/aa+ye*ye/bb/bb+ze*ze/cc/cc)
	anum=dsqt2-1.0d0
	dsqt4=dsqrt(xe*xe/aa/aa/aa/aa+ye*ye/bb/bb/bb/bb+ze*ze/cc/cc/cc/cc)
      ter1=-1.d0/dsqt4
	ter2=-(dsqt2-1.d0)/(dsqt2*dsqt4)
	ter3a=2.d0*(dsqt2-1.d0)*dsqt2/(dsqt4*dsqt4*dsqt4*aa*aa)
	ter3b=2.d0*(dsqt2-1.d0)*dsqt2/(dsqt4*dsqt4*dsqt4*bb*bb)
	ter3c=2.d0*(dsqt2-1.d0)*dsqt2/(dsqt4*dsqt4*dsqt4*cc*cc)

	fxa=(ter1+ter2+ter3a)*xe*xe/(aa*aa*aa)
	fyb=(ter1+ter2+ter3b)*ye*ye/(bb*bb*bb)
	fzc=(ter1+ter2+ter3c)*ze*ze/(cc*cc*cc)

	deno=dsqt4/dsqt2
      el=(1./rv)*anum/deno
	expu=dexp(el*rv/av)
	 pi=3.141592653589793d00
	ek1=dsqrt(5.d0/4.d0/pi)
	g0=2.d0*pi/3.d0
	
	dabeta=rv*ek1*dcos(gama-g0)
	dbbeta=rv*ek1*dcos(gama+g0)
	dcbeta=rv*ek1*dcos(gama)
	dagama=rv*betta*ek1*(-1.d0)*dsin(gama-g0)
	dbgama=rv*betta*ek1*(-1.d0)*dsin(gama+g0)
	dcgama=rv*betta*ek1*(-1.d0)*dsin(gama)
	
	 

	potto=-v0*expu/(1.d0+expu)/(1.d0+expu)/av
	potbetween1=fxa*dabeta+fyb*dbbeta+fzc*dcbeta
	potbetween2=fxa*dagama+fyb*dbgama+fzc*dcgama
	potbeta=potto*potbetween1
	potgama=potto*potbetween2
	dvdbeta(i,j,k)=potbeta
	dvdgama(i,j,k)=potgama
	

	enddo
	enddo
	enddo
	end





      subroutine coefftablo
	! This subroutine stores the product of the coefficients of 
	! the gauss-hermite quadrature (see subsection 7.1) in the 
	! common array coefftab(30,30,30)
	! input: nothing
	! output:
	! common array coefftab(30,30,30)
	implicit double precision (a-h,o-z)
	common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30)
	
	double precision coeff(30)
   
      DATA (coeff(i),i=1,30) /
     * 0.2908254750E-20, 0.2810333558E-16, 0.2878606912E-13,
     * 0.8106186729E-11, 0.9178580673E-09, 0.5108522316E-07,
     * 0.1579094942E-05, 0.2938725265E-04, 0.3483101318E-03,
     * 0.2737922361E-02, 0.1470382977E-01, 0.5514417589E-01,
     * 0.1467358470E+00, 0.2801309228E+00, 0.3863948882E+00,
     * 0.3863948882E+00, 0.2801309228E+00, 0.1467358470E+00,
     * 0.5514417589E-01, 0.1470382977E-01, 0.2737922361E-02,
     * 0.3483101318E-03, 0.2938725265E-04, 0.1579094942E-05,
     * 0.5108522316E-07, 0.9178580673E-09, 0.8106186729E-11,
     * 0.2878606912E-13, 0.2810333558E-16, 0.2908254750E-20/                                         
	do 1 i=1,30
	do 1 j=1,30
	do 1 k=1,30
	ci=coeff(i)
	cj=coeff(j)
	ck=coeff(k)
	coefftab(i,j,k)=ci*cj*ck
 1	continue
	end






      subroutine basisparam(kkind,iz,in,aav,bbv,ccv,
     >	bettaosc0,bettaoscx,bettaoscy,bettaoscz,
     >hbaromeg0,hbaromegx,hbaromegy,hbaromegz,q,p)
	! This subroutine gives the (q,p) ratios (eq. 47), the betta quantities (eq. 24)
	! and the frequencies  of the oscillator basis
	! on input:
	! kkind=two possible values=1 for the neutons or 2 for the protons
	! iz= number of  protons
	! in= number of neutrons
	! v0=depth of the mean potential (eq. 5,7)
	! aav,bbv,ccv= the axes of ellipsoid (eq. 11)
	! on output:
	! bettaosc0, bettaoscx, bettaoscy, bettaoscz ( see eq. 24)
	! hbaromeg0, hbaromegx , hbaromegy , hbaromegz = Planck constant multiplied by
	!                               the frequencies of the oscillator 
	! q,p= the ratios of the ellipsoid axes  
	
	implicit double precision (a-h,o-z)
	
	
	
	

	ia=iz+in
	
      hbaromeg0=41.d0*(ia**(-1.d0/3.d0))
	

	q=ccv/aav
	p=ccv/bbv
	qp13=(q*p)**(1.d0/3.d0)

	hbaromegx=q*hbaromeg0/qp13 
      hbaromegy=p*hbaromeg0/qp13 
      hbaromegz=hbaromeg0/qp13

      
	if(kkind.eq.1) dcqet=0.0241290571d0
	if(kkind.eq.2) dcqet=0.0240958315d0
	bettaosc0=dsqrt(dcqet*hbaromeg0) 
	bettaoscx=dsqrt(dcqet*hbaromegx)
	bettaoscy=dsqrt(dcqet*hbaromegy)
	bettaoscz=dsqrt(dcqet*hbaromegz)
	
	

       
	
	end





	
	subroutine matpotsoplus(idimplus,nmax,
	1bettaosc0,
	2hbaromeg0,hbaromegx,hbaromegy,hbaromegz,capa)
	! This subroutine calulates the representative matrix
	! of the spin-orbit energy operator for the POSITIVE PARITY.
	! the matrix elements of this matrix are added to the previous 
	! calculations stored in the common  array calculplus
	! some common data are used in this subroutine 
	! on input:
	! idimplus= the number of the total selected states in the positive parity subspace
	! nmax= defines the number of the major shells of the oscillator basis
	!       used according to  the criteria (45-46)
	! bettaosc0= basis parameter ( see eq. 24)
	! hbaromeg0, hbaromegx , hbaromegy , hbaromegz = Planck constant multiplied by
	!                               the frequencies of the oscillator
	! on outpout:
      ! common arrays calculplus (where the calculations of this subroutine
	! are added to the previous calculation in order to obtain the final matrix)
      implicit double precision (a-h,o-z)
	common/calc/calculplus(800,800),calculminus(800,800)
	common/vecbasep/ jeup(800),nnxp(800),nnyp(800),
	1nnzp(800),nnsp(800),ansp(800)
	common ivecp(0:26,0:26,0:26),ivecm(0:26,0:26,0:26)
	
	
	common/pot1/potplus1(800,800),potminus1(800,800)
	
	common/sq/sqrtfloat(0:30,0:30)

      do  357  nb=0,30
	do  357  nc=0,30
	sqrtfloat(nb,nc)=dsqrt(dfloat(nb*nc))
357	continue

	bettaosc0carre=bettaosc0*bettaosc0
	coeffso=capa*0.5*bettaosc0carre

	qx=dsqrt(hbaromegy*hbaromegz/hbaromeg0/hbaromeg0)
	qy=dsqrt(hbaromegz*hbaromegx/hbaromeg0/hbaromeg0)
	qz=dsqrt(hbaromegx*hbaromegy/hbaromeg0/hbaromeg0)


	do  1 i=1,idimplus
	do  1 j=1,i

	nxi=nnxp(i)
 	nyi=nnyp(i)
	nzi=nnzp(i)
	si=ansp(i)
	nsi=nnsp(i)

	nxj=nnxp(j)
 	nyj=nnyp(j)
	nzj=nnzp(j)
	sj=ansp(j)
	nsj=nnsp(j)

	nxip1=nxi+1
	nyip1=nyi+1
	nzip1=nzi+1
	nxim1=nxi-1
	nyim1=nyi-1
	nzim1=nzi-1
	
	nxjp1=nxj+1
  	nyjp1=nyj+1
  	nzjp1=nzj+1
	nxjm1=nxj-1
	nyjm1=nyj-1
	nzjm1=nzj-1


	i1bx=0
	j1bx=0
	bx1=0.
	if(nyim1.ge.0) i1bx=ivecm(nxi,nyim1,nzi)
	if(nzjp1.le.nmax) j1bx=ivecm(nxj,nyj,nzjp1)
	if(i1bx.ne.0.and.j1bx.ne.0)
	1 bx1=potminus1(i1bx,j1bx)*sqrtfloat(nyi,nzjp1)
	i2bx=0
 	j2bx=0
	bx2=0.
      if(nzip1.le.nmax)   i2bx=ivecm(nxi,nyi,nzip1)
	if(nyjm1.ge.0) j2bx=ivecm(nxj,nyjm1,nzj)
	if(i2bx.ne.0.and.j2bx.ne.0)
	1 bx2=potminus1(i2bx,j2bx)*sqrtfloat(nzip1,nyj)
	i3bx=0
  	j3bx=0
	bx3=0.
	if(nyip1.le.nmax)  i3bx=ivecm(nxi,nyip1,nzi)
	if(nzjm1.ge.0) j3bx=ivecm(nxj,nyj,nzjm1)
	if(i3bx.ne.0.and.j3bx.ne.0)
	1 bx3=potminus1(i3bx,j3bx)*sqrtfloat(nyip1,nzj)
	i4bx=0
  	j4bx=0
	bx4=0.
	if(nzim1.ge.0) i4bx=ivecm(nxi,nyi,nzim1)
	if(nyjp1.le.nmax)  j4bx=ivecm(nxj,nyjp1,nzj)
	if(i4bx.ne.0.and.j4bx.ne.0)
	1 bx4=potminus1(i4bx,j4bx)*sqrtfloat(nzi,nyjp1)
	bx=qx*(-bx1-bx2+bx3+bx4)
	


      i1by=0
	j1by=0
	by1=0.
	if(nzim1.ge.0) i1by=ivecm(nxi,nyi,nzim1)
	if(nxjp1.le.nmax) j1by=ivecm(nxjp1,nyj,nzj)
	if(i1by.ne.0.and.j1by.ne.0)
	1 by1=potminus1(i1by,j1by)*sqrtfloat(nzi,nxjp1)
	i2by=0
 	j2by=0
	by2=0.
	if(nxip1.le.nmax)  i2by=ivecm(nxip1,nyi,nzi)
	if(nzjm1.ge.0) j2by=ivecm(nxj,nyj,nzjm1)
	if(i2by.ne.0.and.j2by.ne.0)
	1 by2=potminus1(i2by,j2by)*sqrtfloat(nxip1,nzj)
	i3by=0
  	j3by=0
	by3=0.
	if(nzip1.le.nmax)  i3by=ivecm(nxi,nyi,nzip1)
	if(nxjm1.ge.0) j3by=ivecm(nxjm1,nyj,nzj)
	if(i3by.ne.0.and.j3by.ne.0)
	1 by3=potminus1(i3by,j3by)*sqrtfloat(nzip1,nxj)
	i4by=0
  	j4by=0
	by4=0.
	if(nxim1.ge.0) i4by=ivecm(nxim1,nyi,nzi)
	if(nzjp1.le.nmax) j4by=ivecm(nxj,nyj,nzjp1)
	if(i4by.ne.0.and.j4by.ne.0)
	1 by4=potminus1(i4by,j4by)*sqrtfloat(nxi,nzjp1)
	by=qy*(-by1+by2-by3+by4)
	


      i1bz=0
	j1bz=0
	bz1=0.
	if(nxim1.ge.0) i1bz=ivecm(nxim1,nyi,nzi)
	if(nyjp1.le.nmax) j1bz=ivecm(nxj,nyjp1,nzj)
	if(i1bz.ne.0.and.j1bz.ne.0)
	1 bz1=potminus1(i1bz,j1bz)*sqrtfloat(nxi,nyjp1)
	i2bz=0
 	j2bz=0
	bz2=0.
	if(nyip1.le.nmax)  i2bz=ivecm(nxi,nyip1,nzi)
	if(nxjm1.ge.0) j2bz=ivecm(nxjm1,nyj,nzj)
	if(i2bz.ne.0.and.j2bz.ne.0)
	1bz2=potminus1(i2bz,j2bz)*sqrtfloat(nyip1,nxj)
	i3bz=0
  	j3bz=0
	bz3=0.
	if(nxip1.le.nmax) i3bz=ivecm(nxip1,nyi,nzi)
	if(nyjm1.ge.0) j3bz=ivecm(nxj,nyjm1,nzj)
	if(i3bz.ne.0.and.j3bz.ne.0)
	1 bz3=potminus1(i3bz,j3bz)*sqrtfloat(nxip1,nyj)
	i4bz=0
  	j4bz=0
	bz4=0.
	if(nyim1.ge.0) i4bz=ivecm(nxi,nyim1,nzi)
	if(nxjp1.le.nmax)  j4bz=ivecm(nxjp1,nyj,nzj)
	if(i4bz.ne.0.and.j4bz.ne.0)
	1 bz4=potminus1(i4bz,j4bz)*sqrtfloat(nyi,nxjp1)
	bz=qz*(-bz1-bz2+bz3+bz4)
	
	bplus=bx-by
	bminus=bx+by
	sigmaz=0.
	if(nsi.eq.nsj) sigmaz=2.*sj
	sigmam=0.
	if(nsi.eq.-1.and.nsj.eq.1) sigmam=2.
	sigmap=0.
	if(nsi.eq.1.and.nsj.eq.-1) sigmap=2.
	quant=coeffso*(2.*bz*sigmaz+bplus
	1*sigmam+bminus*sigmap)
	
	
	calculplus(i,j)=calculplus(i,j)+quant
	calculplus(j,i)=calculplus(i,j)

	
	!write(1,405)  i,nxi,nyi,nzi,j,nxj,nyj,nzj,potsoplus(i,j)
405	format(10x,'i=',i4,4x,i4,4x,i4,4x,i4,10x,'j=',i4,4x,i4,4x,i4,4x,
     1i4,10x,'potsoplus(i,j)=',f12.4)

1	continue
      end



      
      subroutine matpotsominus(idimminus,nmax,
	1bettaosc0,
	2hbaromeg0,hbaromegx,hbaromegy,hbaromegz,capa)
	! This subroutine calulates the representative matrix
	! of the spin-orbit energy operator for the NEGATIVE PARITY.
	! the matrix elements of this matrix are added to the previous 
	! calculations stored in the common  array calculplus
	! some common data are used in this subroutine 
	! on input:
	! idimplus= the number of the total selected states in the positive parity subspace
	! nmax= defines the number of the major shells of the oscillator basis
	!       used according to  the criteria (45-46)
	! bettaosc0= basis parameter ( see eq. 24)
	! hbaromeg0, hbaromegx , hbaromegy , hbaromegz = Planck constant multiplied by
	!                               the frequencies of the oscillator 
	! on outpout:
      ! common arrays calculplus (where the calculations of this subroutine
	! are added to the previous calculation in order to obtain the final matrix)
	implicit double precision (a-h,o-z) 
	common/calc/calculplus(800,800),calculminus(800,800)
	common/vecbasem/ jeum(800),nnxm(800),nnym(800),
	1nnzm(800),nnsm(800),ansm(800)
	common ivecp(0:26,0:26,0:26),ivecm(0:26,0:26,0:26)
	
	
	common/pot1/potplus1(800,800),potminus1(800,800)
	
	common/sq/sqrtfloat(0:30,0:30)

	
	bettaosc0carre=bettaosc0*bettaosc0
	coeffso=capa*0.5*bettaosc0carre

	qx=dsqrt(hbaromegy*hbaromegz/hbaromeg0/hbaromeg0)
	qy=dsqrt(hbaromegz*hbaromegx/hbaromeg0/hbaromeg0)
	qz=dsqrt(hbaromegx*hbaromegy/hbaromeg0/hbaromeg0)


	do  1 i=1,idimminus
	do  1 j=1,i
	

	nxi=nnxm(i)
 	nyi=nnym(i)
	nzi=nnzm(i)
	si=ansm(i)
	nsi=nnsm(i)

	nxj=nnxm(j)
 	nyj=nnym(j)
	nzj=nnzm(j)
	sj=ansm(j)
	nsj=nnsm(j)

	nxip1=nxi+1
	nyip1=nyi+1
	nzip1=nzi+1
	nxim1=nxi-1
	nyim1=nyi-1
	nzim1=nzi-1
	
	
	nxjp1=nxj+1
  	nyjp1=nyj+1
  	nzjp1=nzj+1
	nxjm1=nxj-1
	nyjm1=nyj-1
	nzjm1=nzj-1


	
	i1bx=0
	j1bx=0
	bx1=0.
	if(nyim1.ge.0) i1bx=ivecp(nxi,nyim1,nzi)
	if(nzjp1.le.nmax)			   j1bx=ivecp(nxj,nyj,nzjp1)
	if(i1bx.ne.0.and.j1bx.ne.0)
	1 bx1=potplus1(i1bx,j1bx)*sqrtfloat(nyi,nzjp1)
	i2bx=0
 	j2bx=0
	bx2=0.
      if(nzip1.le.nmax)               i2bx=ivecp(nxi,nyi,nzip1)
	if(nyjm1.ge.0) j2bx=ivecp(nxj,nyjm1,nzj)
	if(i2bx.ne.0.and.j2bx.ne.0)
	1 bx2=potplus1(i2bx,j2bx)*sqrtfloat(nzip1,nyj)
	i3bx=0
  	j3bx=0
	bx3=0.
	if(nyip1.le.nmax)               i3bx=ivecp(nxi,nyip1,nzi)
	if(nzjm1.ge.0) j3bx=ivecp(nxj,nyj,nzjm1)
	if(i3bx.ne.0.and.j3bx.ne.0)
	1 bx3=potplus1(i3bx,j3bx)*sqrtfloat(nyip1,nzj)
	i4bx=0
  	j4bx=0
	bx4=0.
	if(nzim1.ge.0) i4bx=ivecp(nxi,nyi,nzim1)
	if(nyjp1.le.nmax)               j4bx=ivecp(nxj,nyjp1,nzj)
	if(i4bx.ne.0.and.j4bx.ne.0)
	1 bx4=potplus1(i4bx,j4bx)*sqrtfloat(nzi,nyjp1)
	bx=qx*(-bx1-bx2+bx3+bx4)
	


      i1by=0
	j1by=0
	by1=0.
	if(nzim1.ge.0) i1by=ivecp(nxi,nyi,nzim1)
	if(nxjp1.le.nmax)			   j1by=ivecp(nxjp1,nyj,nzj)
	if(i1by.ne.0.and.j1by.ne.0)
	1 by1=potplus1(i1by,j1by)*sqrtfloat(nzi,nxjp1)
	i2by=0
 	j2by=0
	by2=0.
	if(nxip1.le.nmax)               i2by=ivecp(nxip1,nyi,nzi)
	if(nzjm1.ge.0) j2by=ivecp(nxj,nyj,nzjm1)
	if(i2by.ne.0.and.j2by.ne.0)
	1 by2=potplus1(i2by,j2by)*sqrtfloat(nxip1,nzj)
	i3by=0
  	j3by=0
	by3=0.
	if(nzip1.le.nmax)               i3by=ivecp(nxi,nyi,nzip1)
	if(nxjm1.ge.0) j3by=ivecp(nxjm1,nyj,nzj)
	if(i3by.ne.0.and.j3by.ne.0)
	1 by3=potplus1(i3by,j3by)*sqrtfloat(nzip1,nxj)
	i4by=0
  	j4by=0
	by4=0.
	if(nxim1.ge.0) i4by=ivecp(nxim1,nyi,nzi)
	if(nzjp1.le.nmax)               j4by=ivecp(nxj,nyj,nzjp1)
	if(i4by.ne.0.and.j4by.ne.0)
	1 by4=potplus1(i4by,j4by)*sqrtfloat(nxi,nzjp1)
	by=qy*(-by1+by2-by3+by4)
	




      i1bz=0
	j1bz=0
	bz1=0.
	if(nxim1.ge.0) i1bz=ivecp(nxim1,nyi,nzi)
	if(nyjp1.le.nmax)			   j1bz=ivecp(nxj,nyjp1,nzj)
	if(i1bz.ne.0.and.j1bz.ne.0)
	1 bz1=potplus1(i1bz,j1bz)*sqrtfloat(nxi,nyjp1)
	i2bz=0
 	j2bz=0
	bz2=0.
	if(nyip1.le.nmax)               i2bz=ivecp(nxi,nyip1,nzi)
	if(nxjm1.ge.0) j2bz=ivecp(nxjm1,nyj,nzj)
	if(i2bz.ne.0.and.j2bz.ne.0)
	1bz2=potplus1(i2bz,j2bz)*sqrtfloat(nyip1,nxj)
	i3bz=0
  	j3bz=0
	bz3=0.
	if(nxip1.le.nmax)               i3bz=ivecp(nxip1,nyi,nzi)
	if(nyjm1.ge.0) j3bz=ivecp(nxj,nyjm1,nzj)
	if(i3bz.ne.0.and.j3bz.ne.0)
	1 bz3=potplus1(i3bz,j3bz)*sqrtfloat(nxip1,nyj)
	i4bz=0
  	j4bz=0
	bz4=0.
	if(nyim1.ge.0) i4bz=ivecp(nxi,nyim1,nzi)
	if(nxjp1.le.nmax)               j4bz=ivecp(nxjp1,nyj,nzj)
	if(i4bz.ne.0.and.j4bz.ne.0)
	1 bz4=potplus1(i4bz,j4bz)*sqrtfloat(nyi,nxjp1)
	bz=qz*(-bz1-bz2+bz3+bz4)
	
	bplus=bx-by
	bminus=bx+by
	sigmaz=0.
	if(nsi.eq.nsj) sigmaz=2.*sj
	sigmam=0.
	if(nsi.eq.-1.and.nsj.eq.1) sigmam=2.
	sigmap=0.
	if(nsi.eq.1.and.nsj.eq.-1) sigmap=2.
      quant=coeffso*(2.*bz*sigmaz+bplus
	1*sigmam+bminus*sigmap) 
	
	
	calculminus(i,j)=calculminus(i,j)+quant
      calculminus(j,i)=calculminus(i,j)
	
	!write(1,455)  i,nxi,nyi,nzi,j,nxj,nyj,nzj,potsominus(i,j)
455	format(10x,'i=',i4,4x,i4,4x,i4,4x,i4,10x,'j=',i4,4x,i4,4x,i4,4x,
     1i4,10x,'potsoplus(i,j)=',f12.4)

1	continue
      end
	
     
     
     
     
     
     
     
	








	








	subroutine eigenvalues(idimplus,idimminus,idimidim,
	1 kkind,in,iz,som1,evalplus,evalminus)

	 !Being given that the  eigenvalues are calculated 
	!separately  for each parity, this program has for 
	!goal to gather the two sets of eigenvalues in a 
	!only one array called " energies ".  These eigenvalues
	!are stored in an increasing order. 
      !we define a new array called num in order to localise
	!the eigenvectors. 
      !The value num(k) specifies the position of the eigenvector
	!associated to the  eigenvalue number k in the following way:  
      !a) The sign of num(k) determines if the eigenvector belongs
	!to the  array corresponding to the positive parity (i.e. evecplus),
	!or if  it belongs to  the  array coresponding to the negative
	!parity ( i.e. evecminus).  
      !b) the absolute value of num(k) gives the number of the column
	!(which contains the components of the  eigenvector ) inside the
	!array determined  in the point (a).  
      !example:  
      !if num(4) is  equal to  -11, therefore the eigenvector associated
	!to the eigenvalue  number 4 in " energies " is given by column
	!number 11 belonging  to the evecminus  array
	!
	!on input:
	!idimplus= the number of the total selected states in the positive parity subspace
	!idimminus= the number of the total selected states in the negative parity subspace
	!idimidim= the number of the total selected states for both parities
	!kkind=two possible values=1 for the neutons or 2 for the protons
	!iz=number of protons
	!in=number of neutrons
	!evalplus//evalminus contains the eigenvalues for the positive//negative parity
	!on output:
	!the common array energies contains the eigenvalues for both parities
	!the common array num contains the informations on the locations
	!of the associated eigenvectors
	
	

	
	implicit double precision (a-h,o-z)
	double precision evalplus(800)
	double precision evalminus(800)
     
	common/energ/ energies(4000), num(4000)
	
	do 2 i=1,idimminus
	energies(i)=evalminus(i)
	num(i)=i
2	continue
      do 1 i=1,idimplus
	energies(i+idimminus)=evalplus(i)
	num(i+idimminus)=i+idimminus
1	continue
	do 3 i=1,idimidim
	do 3 j=i,idimidim
	if(energies(i).le.energies(j)) goto 3
	a=energies(i)
	na=num(i)
	energies(i)=energies(j)
	num(i)=num(j)
	energies(j)=a
	num(j)=na

3	continue
	

      do  4 k=1,idimidim
	numk=num(k)
	if(numk.le.idimminus)  num(k)=-numk
4     if(numk.gt.idimminus)  num(k)=numk-idimminus
      
      
88    format(2x,'k=',i4,10x,
     *'eigenenergy(k) (MeV)=',f10.5,10x,'num(k)=',i5)
      
      !99    format(4(3x,i3,1x,f10.5,'(',i4,')'))
99    format(3(3x,i4,'->',f12.6,'(',i5,')'))
      
      iparn=(-1)**in
	iparz=(-1)**iz 
      if(kkind.eq.1.and.iparn.eq.1) knz=in/2
	if(kkind.eq.1.and.iparn.eq.-1) knz=(in-1)/2
	if(kkind.eq.2.and.iparz.eq.1) knz=iz/2
	if(kkind.eq.2.and.iparz.eq.-1) knz=(iz-1)/2
	
      som1=0.
      do 6 k=1,knz           
      som1=som1+2*energies(k)
6	continue
      if(kkind.eq.1.and.iparn.eq.-1)  som1=som1+energies((in+1)/2)
	if(kkind.eq.2.and.iparz.eq.-1)  som1=som1+energies((iz+1)/2)
      

	
      
	 
53	format(/,'End')
      !write(3,91)
91	 format (/,'results for the negative parity',/)
      !write(3,89) (k,evalminus(k),k=1,idimminus)
89    format (4(2x,'(',i4,')',f10.5))
      !write(3,92)
92    format (/,'results for the positive parity',/)
      !write(3,90) (k,evalplus(k),k=1,idimplus)
90	format (4(2x,'(',i4,')',f10.5))
      
	end
	
     
      





      function ephi(gx,gy,gzed,bettaoscx,bettaoscy,bettaoscz,aach,bbch,
	1ccch,erocharge) 
	! This function calculates the coulomb energy (i.e. the proton charge
	! multiplied by the coulomb potential)
	! at any point (gx/bettaoscx, gy/bettaoscy, gzed/bettaoscz) (see 
	! eq.7 and eq.28)
	! The Coulomb potential is approached by that
	! of a uniformly charged ellipsoid (eq. 14) 
	!   
      ! For this, one uses the Gauss-Legendre method with 48 points.
	! on input:
	! gx,gy,gzed= the position vector of the coulomb potential (eq. 7)
	! bettaoscx, bettaoscy, bettaoscz= basis parameters ( eq. 55)
	! aach,bbch,ccch= semi-axes of the surface of the coulomb 
	! interaction  (eq. 14)
	! erocharge= is the product of the protons charge by the charge density 
	!         ( the square of the proton charge is e2=1.43993764 MeV.fermi)  
	implicit double precision (a-h,o-z)
	
	double precision ai(48),xi(48)
	

	
	!***************************************************************
      
	data xi/
     * -0.998771007252D+00,  -0.993530172266D+00,  -0.984124583723D+00,
     * -0.970591592546D+00,  -0.952987703160D+00,  -0.931386690707D+00,
     * -0.905879136716D+00,  -0.876572020274D+00,  -0.843588261624D+00,
     * -0.807066204029D+00,  -0.767159032516D+00,  -0.724034130924D+00,
     * -0.677872379633D+00,  -0.628867396777D+00,  -0.577224726084D+00,
     * -0.523160974722D+00,  -0.466902904751D+00,  -0.408686481991D+00,
     * -0.348755886292D+00,  -0.287362487355D+00,  -0.224763790395D+00,
     * -0.161222356069D+00,  -0.970046992095D-01,  -0.323801709629D-01,
     *  0.323801709629D-01,   0.970046992095D-01,   0.161222356069D+00,
     *  0.224763790395D+00,   0.287362487355D+00,   0.348755886292D+00,
     *  0.408686481991D+00,   0.466902904751D+00,   0.523160974722D+00,
     *  0.577224726084D+00,   0.628867396777D+00,   0.677872379633D+00,
     *  0.724034130924D+00,   0.767159032516D+00,   0.807066204029D+00,
     *  0.843588261624D+00,   0.876572020274D+00,   0.905879136716D+00,
     *  0.931386690707D+00,   0.952987703160D+00,   0.970591592546D+00,
     *  0.984124583723D+00,   0.993530172266D+00,   0.998771007252D+00/




      data ai/
     * 0.315334605231D-02,    0.732755390128D-02,    0.114772345792D-01,
     * 0.155793157229D-01,    0.196161604574D-01,    0.235707608393D-01,
     * 0.274265097084D-01,    0.311672278328D-01,    0.347772225648D-01,
     * 0.382413510658D-01,    0.415450829435D-01,    0.446745608567D-01,
     * 0.476166584925D-01,    0.503590355539D-01,    0.528901894852D-01,
     * 0.551995037000D-01,    0.572772921004D-01,    0.591148396984D-01,
     * 0.607044391659D-01,    0.620394231599D-01,    0.631141922863D-01,
     * 0.639242385846D-01,    0.644661644359D-01,    0.647376968127D-01,
     * 0.647376968127D-01,    0.644661644360D-01,    0.639242385846D-01,
     * 0.631141922863D-01,    0.620394231599D-01,    0.607044391659D-01,
     * 0.591148396984D-01,    0.572772921004D-01,    0.551995037000D-01,
     * 0.528901894852D-01,    0.503590355539D-01,    0.476166584925D-01,
     * 0.446745608567D-01,    0.415450829435D-01,    0.382413510658D-01,
     * 0.347772225648D-01,    0.311672278328D-01,    0.274265097084D-01,
     * 0.235707608393D-01,    0.196161604574D-01,    0.155793157229D-01,
     * 0.114772345792D-01,    0.732755390128D-02,    0.315334605231D-02/


	aa=aach
	bb=bbch
	cc=ccch
 	
	
	echellex=1./bettaoscx
	echelley=1./bettaoscy
	echellez=1./bettaoscz
	gxe=echellex*gx
	gye=echelley*gy
	gze=echellez*gzed
	
	
	! The change of scale is obligatory 
	! see (eq. 28 and the  subsection 5.3.1)

	
	groe=dsqrt(gxe*gxe+gye*gye)
	if(gx.ne.0..or.gy.ne.0.) gfie=datan2(gye,gxe)
	if(gx.eq.0..and.gy.eq.0.) gfie=0.0
	gze=gze
	

	groe2=groe*groe
	pi=3.141592653589793d00
	
	fac1=erocharge/4.d00
	
	a=cc
	aa2=aa*aa
	
	cc2=cc*cc
	bb2=bb*bb
	dif=-(1./bb2)+(1./aa2)

	fact=fac1*a*pi

	s1=0.
	s2=0.
	s3=0.
	s4=0.

	n=24
	do 1 i=1,n
	zprime=xi(i)
	z=a*zprime
	zgze2=(z-gze)**2
	szgze2=(-z-gze)**2
	alf=1-z*z/cc2
	do 1 j=1,n
	fiprime=xi(j)
	fi=pi*fiprime
	dsinfi=-dsin(fi)
	dcosfi=-dcos(fi)
	bet=(dcosfi*dcosfi/aa2)+(dsinfi*dsinfi/bb2)
	roes2=alf/bet
	roes=dsqrt(roes2)
	droes2z=(-2.*z/cc2)/bet
	droes2fi=dif*alf*2.*dsinfi*dcosfi/bet/bet
	droesfi=droes2fi/2./roes
	rrgg=2.*roes*groe
	rrdd=2.*groe*droesfi
	rog=roes2+groe2

      rg1=rrgg*dcos(fi-gfie)
	rg2=rrgg*dcos(-fi-gfie)
	gd1=rrdd*dsin(fi-gfie)
	gd2=rrdd*dsin(-fi-gfie)
	xg1=zgze2+rog
	xg2=szgze2+rog
	rox=2.*roes2
	zd1=-(z-gze)*droes2z
	zd2=(-z-gze)*droes2z
	aij=ai(i)*ai(j)

	anum1=zd1+rox-rg1-gd1
	deno1=dsqrt(xg1-rg1)
	frac1=anum1/deno1
	s1=s1+aij*frac1

	anum2=zd1+rox-rg2+gd2
	deno2=dsqrt(xg1-rg2)
	frac2=anum2/deno2
	s2=s2+aij*frac2

	anum3=zd2+rox-rg1-gd1
	deno3=dsqrt(xg2-rg1)
	frac3=anum3/deno3
	s3=s3+aij*frac3

	anum4=zd2+rox-rg2+gd2
	deno4=dsqrt(xg2-rg2)
	frac4=anum4/deno4
	s4=s4+aij*frac4
1	continue
	ephi=fact*(s1+s2+s3+s4)
	end

       








	subroutine coultablo(ephi,bettaoscx,bettaoscy,bettaoscz,aach,bbch,
	1ccch,erocharge)
	 ! This subroutine stores  the coulomb potential (eq. 8) at 
	! the nodes of the Gaus-Legendre quadrature in the common
	!                                   array phitab(30,30,30)
	! ephi=external function
	! on input:
	! bettaosc0, bettaoscx, bettaoscy, bettaoscz ( see eq. 24)
	! aach,bbch,ccch= semi-axes of the surface of the coulomb 
	! interaction  (eq. 15)
	! erocharge= is the product of the protons charge by the charge density 
	!            ( the square of the proton charge is e2=1.43993764 MeV.fermi)
	! on output:
	! the common array phitab(30,30,30)
	
	implicit double precision (a-h,o-z)  
	
	common /tabh/ hermitab(0:26,30),potentab(30,30,30),
	1coefftab(30,30,30),phitab(30,30,30),potsotab(30,30,30)
	
	
	double precision noeuds(30)

      DATA (noeuds(i),i=1,30) /
     * 0.6863345146E+01, 0.6138279438E+01, 0.5533147335E+01,
     * 0.4988918781E+01, 0.4483055592E+01, 0.4003908634E+01,
     * 0.3544443846E+01, 0.3099970579E+01, 0.2667132139E+01,
     * 0.2243391514E+01, 0.1826741099E+01, 0.1415527821E+01,
     * 0.1008338213E+01, 0.6039210558E+00, 0.2011285722E+00,
     *-0.2011285722E+00,-0.6039210558E+00,-0.1008338213E+01,
     *-0.1415527821E+01,-0.1826741099E+01,-0.2243391514E+01,
     *-0.2667132139E+01,-0.3099970579E+01,-0.3544443846E+01,
     *-0.4003908634E+01,-0.4483055592E+01,-0.4988918781E+01,
     *-0.5533147335E+01,-0.6138279438E+01,-0.6863345146E+01/                                                
	do 1 i=1,30
	do 1 j=1,30
	do 1 k=1,30
	gx=noeuds(i)
	gy=noeuds(j)
	gzed=noeuds(k)
	phitab(i,j,k)=ephi(gx,gy,gzed,bettaoscx,bettaoscy,bettaoscz,
     1aach,bbch,ccch,erocharge)
 1	continue
	end






	subroutine idm(idimplus,idimminus,idimidim)
	!  This subroutine gives the total number (idimidim) of the selected basis states
	!  Due to the Kramers degeneracy (eq. 44) this number must be multiplied by 
	!  a factor two. consequently the eigenfunctions of the Schrodinger equation
	!  are obtained as a linear combination of (2 x idimidim) basis oscillator functions.
	!  on input:
	!  idimplus= the number of the total selected states in the positive parity subspace
	!  idimminus= the number of the total selected states in the negative parity subspace
	!  on output:
	!  idimidim= the number of the total selected states for both parities
	idimidim=idimplus+idimminus
	end







	subroutine woodsparamn(icalc,kkind,iz,in,rv,rs,v0,capa,
     *av,as,rch,erocharge)
	 ! This subroutine gives the parameters of the mean potentials
	! (see Appendix A), and the quantity erocharge (see below).
	! on input:
	! kkind=two possible values=1 for the neutons or 2 for the protons
	! iz=number of protons
	! in=number of neutrons
	! on output:
	! rv=the radius of the mean central potential (eq. A.8,A.9)
	! rs=the radius of the spin-orbit mean field (eq. A.14)
	! v0=depth of the mean potential (eq. A.6,A.7)
	! capa=spin-orbit coupling strength (eq. A.3)
	! av= diffuseness of the central mean field (eq. A.1)
	! as= diffuseness of the mean spin-orbit potential (eq. A.2)
	! rch= radius of the charge density (eq. A.15)
	! erocharge= is the product of the protons charge by the charge density 
	!            ( the square of the proton charge is e2=1.43993764 MeV.fermi)
	!             this output parameter is used by the function ephi, not there
		implicit double precision (a-h,o-z)

	namelist/param/v0neu,avneu,rvneu,v0pro,avpro,
     *rvpro,capasoneu,assoneu,rssoneu,capasopro,assopro,rssopro,
     *rchpro
	
	
	open (111,file='ws_parameters.dat')
	read (111,param) 
	close(111)
	
	ia=iz+in
	
333	format(/,'I)THE WOODS-SAXON PARAMETERS')
     

      pi=3.141592653589793d00
	pi2=pi*pi
	

	

	if(icalc.eq.0.and.kkind.eq.1) v0=v0neu
	if(icalc.eq.0.and.kkind.eq.1) rv=rvneu
	if(icalc.eq.0.and.kkind.eq.1) av=avneu
	if(icalc.eq.0.and.kkind.eq.1) capa=capasoneu
	if(icalc.eq.0.and.kkind.eq.1) rs=rssoneu
	if(icalc.eq.0.and.kkind.eq.1) as=assoneu
	if(icalc.eq.0.and.kkind.eq.1) rch=rchpro


	if(icalc.eq.0.and.kkind.eq.2) v0=v0pro
	if(icalc.eq.0.and.kkind.eq.2) rv=rvpro
	if(icalc.eq.0.and.kkind.eq.2) av=avpro
	if(icalc.eq.0.and.kkind.eq.2) capa=capasopro
	if(icalc.eq.0.and.kkind.eq.2) rs=rssopro
	if(icalc.eq.0.and.kkind.eq.2) as=assopro
      if(icalc.eq.0.and.kkind.eq.2) rch=rchpro

	volume=(4.0d0/3.0d0)*pi*rch*rch*rch
	erocharge=(iz-1)*1.43993764d00/volume !c'est rocharge*charge proton




      open (6668, file='control results_n.dat')  
!	write(6668,*) '*************potential parameters*****************'
!	write(6668,2) iz,in,ia, rv,rs,v0,capa,av,as,rch
!	write(6668,*) '**************************************************'
	
!	write(3,2) iz,in,ia, rv,rs,v0,capa,av,as,rch
	print 2, iz,in,ia,rv,rs,v0,capa,av,as,rch
2	format (' iz=',i3,3x,'in=',i3,3x,'ia=',i3,3x,
     1'rv=',f10.5 ,3x,'rs=',f10.5,3x,/,'v0=',f10.5,3x,
     1' capa=',f10.5,3x,
     1'av=',f10.5,3x,/, 'as=' ,f10.5,3x,'rch=',f10.5)
     
	end

	subroutine woodsparamp(icalc,kkind,iz,in,rv,rs,v0,capa,
     *av,as,rch,erocharge)
	 ! This subroutine gives the parameters of the mean potentials
	! (see Appendix A), and the quantity erocharge (see below).
	! on input:
	! kkind=two possible values=1 for the neutons or 2 for the protons
	! iz=number of protons
	! in=number of neutrons
	! on output:
	! rv=the radius of the mean central potential (eq. A.8,A.9)
	! rs=the radius of the spin-orbit mean field (eq. A.14)
	! v0=depth of the mean potential (eq. A.6,A.7)
	! capa=spin-orbit coupling strength (eq. A.3)
	! av= diffuseness of the central mean field (eq. A.1)
	! as= diffuseness of the mean spin-orbit potential (eq. A.2)
	! rch= radius of the charge density (eq. A.15)
	! erocharge= is the product of the protons charge by the charge density 
	!            ( the square of the proton charge is e2=1.43993764 MeV.fermi)
	!             this output parameter is used by the function ephi, not there
		implicit double precision (a-h,o-z)

	namelist/param/v0neu,avneu,rvneu,v0pro,avpro,
     *rvpro,capasoneu,assoneu,rssoneu,capasopro,assopro,rssopro,
     *rchpro
	
	
	open (111,file='ws_parameters.dat')
	read (111,param) 
	close(111)
	
	ia=iz+in
	
333	format(/,'I)THE WOODS-SAXON PARAMETERS')
     

      pi=3.141592653589793d00
	pi2=pi*pi
	

	

	if(icalc.eq.0.and.kkind.eq.1) v0=v0neu
	if(icalc.eq.0.and.kkind.eq.1) rv=rvneu
	if(icalc.eq.0.and.kkind.eq.1) av=avneu
	if(icalc.eq.0.and.kkind.eq.1) capa=capasoneu
	if(icalc.eq.0.and.kkind.eq.1) rs=rssoneu
	if(icalc.eq.0.and.kkind.eq.1) as=assoneu
	if(icalc.eq.0.and.kkind.eq.1) rch=rchpro


	if(icalc.eq.0.and.kkind.eq.2) v0=v0pro
	if(icalc.eq.0.and.kkind.eq.2) rv=rvpro
	if(icalc.eq.0.and.kkind.eq.2) av=avpro
	if(icalc.eq.0.and.kkind.eq.2) capa=capasopro
	if(icalc.eq.0.and.kkind.eq.2) rs=rssopro
	if(icalc.eq.0.and.kkind.eq.2) as=assopro
      if(icalc.eq.0.and.kkind.eq.2) rch=rchpro

	volume=(4.0d0/3.0d0)*pi*rch*rch*rch
	erocharge=(iz-1)*1.43993764d00/volume !c'est rocharge*charge proton




      open (6669, file='control results_p.dat')  
!	write(6668,*) '*************potential parameters*****************'
!	write(6668,2) iz,in,ia, rv,rs,v0,capa,av,as,rch
!	write(6668,*) '**************************************************'
	
!	write(3,2) iz,in,ia, rv,rs,v0,capa,av,as,rch
	print 2, iz,in,ia,rv,rs,v0,capa,av,as,rch
2	format (' iz=',i3,3x,'in=',i3,3x,'ia=',i3,3x,
     1'rv=',f10.5 ,3x,'rs=',f10.5,3x,/,'v0=',f10.5,3x,
     1' capa=',f10.5,3x,
     1'av=',f10.5,3x,/, 'as=' ,f10.5,3x,'rch=',f10.5)
     
	end








      subroutine surfparam(betta,gama,rv,rs,rch,
	1 aav,bbv,ccv,aaso,bbso,ccso,aach,bbch,ccch)
	! This subroutine calculates the semi-axes of the ellipsoidal surfaces
	! on input:
	! betta= Bohr parameter of deformation (eq. 18a-18c)
	! gama= Bohr parameter of deformation (eq. 18a-18c)
	! on output:
	! aav,bbv,ccv= semi-axes of the "central field   surface"  (eq. 11)
	! aaso,bbso,ccso= sem-axes of the "spin-orbite surface"   (eq. 14)
	! aach,bbch,ccch= semi-axes of the "coulomb  surface" (eq. 15)
	implicit double precision (a-h,o-z)
	pi=3.141592653589793d00
	cte=dsqrt(5./4./pi)
	cos23=dcos(gama-2.*pi/3.)
	cos43=dcos(gama-4.*pi/3.)
	cos00=dcos(gama)
	express1=dabs(1.+betta*cte*cos23)
	express2=dabs(1.+betta*cte*cos43)
	express3=dabs(1.+betta*cte*cos00)

	aav1=rv*(express1)
	bbv1=rv*(express2)
	ccv1=rv*(express3)
	volv=aav1*bbv1*ccv1
	scalv=volv**(1./3.)
	aav=aav1*rv/scalv
	bbv=bbv1*rv/scalv
	ccv=ccv1*rv/scalv

	aaso1=rs*express1
	bbso1=rs*express2
	ccso1=rs*express3
	volso=aaso1*bbso1*ccso1
	scalso=volso**(1./3.)
	aaso=aaso1*rs/scalso
	bbso=bbso1*rs/scalso
	ccso=ccso1*rs/scalso

	aach1=rch*express1
	bbch1=rch*express2
	ccch1=rch*express3
	volch=aach1*bbch1*ccch1
	scalch=volch**(1./3.)
	aach=aach1*rch/scalch
	bbch=bbch1*rch/scalch
	ccch=ccch1*rch/scalch

 !     open(6668,file='control results.dat')
!	write(6668,*)'***************************************************' 
!	write(6668,5988) betta,gama,
!     *aav,bbv,ccv,aaso,bbso,ccso,aach,bbch,ccch
!	 write(6668,*) '*************************************************'
!	write(3,5987) betta,gama,
!     *aav,bbv,ccv,aaso,bbso,ccso,aach,bbch,ccch
5987	format ('II)BOHR PARAMETERS AND CALCULATIONS
     * OF THE SEMI-AXES OF THE ELLIPSOIDS ',/,
     *'betta=',f4.2,3x,'gama=',f4.2,3x,
     *'aav=',f7.3,3x,'bbv=',f7.3,3x,'ccv=',f7.3,3x,'aaso=',f7.3,/,3x,
     *'bbso=',f4.2,3x,
     *'ccso=',f7.3,3x,'aach=',f7.3,3x,'bbch=',f7.3,3x,'ccch=',f7.3,/)
 5988	format ('BOHR PARAMETERS AND CALCULATIONS
     * OF THE SEMI-AXES OF THE ELLIPSOIDS ',/,
     *'betta=',f4.2,3x,'gama (rd)=',f10.6,3x,
     *'aav=',f7.3,3x,'bbv=',f7.3,3x,'ccv=',f7.3,3x,'aaso=',f7.3,/,3x,
     *'bbso=',f4.2,3x,
     *'ccso=',f7.3,3x,'aach=',f7.3,3x,'bbch=',f7.3,3x,'ccch=',f7.3,/)

	 rxyz=rv
	 havv=aav
	 hbbv=bbv
	 hccv=ccv

	end



	subroutine diagoplus(nm,n,i1i2,symatrix,elow,ehigh,
     *	mfound,eigval,eigvect)
	 ! This subroutine diagonalizes any symmetrical matrix
	! and gives all   eigenvalues without eigenvectors   or 
	! the eigenvalues contained in a fixed interval with the associated 
	! eigenvectors. Of course, if this interval is sufficiently large
	! it contains all eigenvalues. 
	! on input:
	! symatrix= the symmetrical matrix to be diagonalized
	! nm= dimension of the arrays symatrix, eigval, and eigvect as 
	!     specified in the main program
	! n= dimension  of the arrays symatrix, eigval, and eigvect 
	! i1i2=1//2=eigeinvalues without eigenvectors//eigenvalues
	! in a specified interval with the asociated eigenvectors
	! elow = the lower bound of the interval
	! ehigh= the upper bound of the interval           
	! on output:
	! eigval= this array  contains the eigenvalues in ascending order
	! eigvect= this array  contains the associated  eigenvectors
	! mfound= the number of eigenvalues found in the specified interval
	!
	
	implicit double precision (a-h,o-z)  
	double precision symatrix(800,800),d(800),e(800),eigval(800),
     *	eigvect(800,800)
	call tred1(nm,n,symatrix,d,e)
      if(i1i2.eq.2)call tsturm(nm,n,d,e,elow,ehigh,mfound,eigval,
     *eigvect,ierr)
	if(i1i2.eq.2)call trbak1(nm,n,symatrix,e,mfound,eigvect)
	if(i1i2.eq.1)mfound=n
	if(i1i2.eq.1)call tql1(n,d,e,ierr)
	if(i1i2.eq.1) eigval=d
	if(i1i2.eq.1) eigvect=0.0
	end

	subroutine diagominus(nm,n,i1i2,symatrix,elow,ehigh,mfound,eigval,
     *	eigvect)
	! This subroutine diagonalizes any symmetrical matrix
	! and gives all   eigenvalues without eigenvectors   or 
	! the eigenvalues contained in a fixed interval with the associated 
	! eigenvectors. Of course, if this interval is sufficiently large
	! it contains all eigenvalues. 
	! on input:
	! symatrix= the symmetrical matrix to be diagonalized
	! nm= dimension of the arrays symatrix, eigval, and eigvect as 
	!     specified in the main program
	! n= dimension  of the arrays symatrix, eigval, and eigvect 
	! i1i2=1//2=eigenvalues without eigenvectors//eigenvalues
	! in a specified interval with the asocites eigenvectors
	! elow = the lower bound of the interval
	! ehigh= the upper bound of the interval           
	! on output:
	! eigval= this array  contains the eigenvalues in ascending order
	! eigvect= this array  contains the associated  eigenvectors
	! mfound= the number of eigenvalues found in the specified interval
	!  
	implicit double precision (a-h,o-z)  
	double precision symatrix(800,800),d(800),e(800),
     *	eigval(800),eigvect(800,800)
	call tred1(nm,n,symatrix,d,e)
      if(i1i2.eq.2)call tsturm(nm,n,d,e,elow,ehigh,mfound,eigval,
     *eigvect,ierr)
	if(i1i2.eq.2)call trbak1(nm,n,symatrix,e,mfound,eigvect)
	if(i1i2.eq.1)mfound=n
	if(i1i2.eq.1)call tql1(n,d,e,ierr)
	if(i1i2.eq.1) eigval=d
	if(i1i2.eq.1) eigvect=0.0
	end







	subroutine tsturm(nm,n,d,e,elow,ehigh,mfound,eigval,eigvect,ierr)
      implicit double precision (a-h,o-z)
      integer i,j,k,mfound,n,p,q,r,s,ii,ip,jj,m1,m2,nm,its,
     x        ierr,group,isturm
      double precision d(800),e(800),e2(800),eigval(800),
     *eigvect(800,800),
     x       rv1(800),rv2(800),rv3(800),rv4(800),rv5(800),rv6(800)
      double precision u,v,elow,t1,t2,ehigh,uk,xu,x0,x1,eps1,eps2,eps3,
     *	eps4,
     x       norm,tst1,tst2,epslon
c
c     this subroutine is a translation of the algol procedure tristurm
c     by peters and wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 418-439(1971).
c
c     this subroutine finds those eigenvalues of a tridiagonal
c     symmetric matrix which lie in a specified interval and their
c     associated eigenvectors, using bisection and inverse iteration.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        [eps1 is an absolute error tolerance for the computed
c          eigenvalues.  it should be chosen comaxvalpensurate with
c          relative perturbations in the matrix elements of the
c          order of the relative machine precision.  if the
c          input eps1 is non-positive, it is reset for each
c          sehighmatrix to symatrix default value, namely, minus the
c          product of the relative machine precision and the
c          1-norm of the sehighmatrix.]
c
c        d contains the diagonal elements of the input matrix.
c
c        e contains the subdiagonal elements of the input matrix
c          in its last n-1 positions.  e(1) is arbitrary.
c
c        [e2 contains the squares of the corresponding elements of e.
c          e2(1) is arbitrary.]
c
c        elow and ehigh define the interval to be searched for eigenvalues.
c          if elow is not less than ehigh, no eigenvalues will be found.
c
c        n should be set to an upper bound for the number of
c          eigenvalues in the interval.  warning. if more than
c          n eigenvalues are determined to lie in the interval,
c          an error return is made with no values or vectors found.
c
c     on output
c
c        eps1 is unaltered unless it has been reset to its
c          (last) default value.
c
c        d and e are unaltered.
c
c        elements of e2, corresponding to elements of e regarded
c          as negligible, have been replaced by zero causing the
c          matrix to split into symatrix direct sum of sehighmatrices.
c          e2(1) is also set to zero.
c
c        mfound is the number of eigenvalues determined to lie in (elow,ehigh).
c
c        eigval contains the mfound eigenvalues in ascending order if the matrix
c          does not split.  if the matrix splits, the eigenvalues are
c          in ascending order for each sehighmatrix.  if symatrix vector error
c          exit is made, eigval contains those values already found.
c
c        eigvect contains the associated set of orthonormal eigenvectors.
c          if an error exit is made, eigvect contains those vectors
c          already found.
c
c        ierr is set to
c          zero       for normal return,
c          3*n+1      if mfound exceeds n.
c          4*n+r      if the eigenvector corresponding to the r-th
c                     eigenvalue fails to converge in 5 iterations.
c
c        rv1, rv2, rv3, rv4, rv5, and rv6 are temporary storage arrays.
c
c     the algol procedure sturmcnt contained in tristurm
c     appears in tsturm in-line.
c
c     
c
c     questions and comaxvalpents should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      eps1=-1.
       do i=1,n
	e2(i)=e(i)*e(i)
	enddo
      ierr = 0
      t1 = elow
      t2 = ehigh
c     .......... look for small sub-diagonal entries ..........
      do 40 i = 1, n
         if (i .eq. 1) go to 20
         tst1 = dabs(d(i)) + dabs(d(i-1))
         tst2 = tst1 + dabs(e(i))
         if (tst2 .gt. tst1) go to 40
   20    e2(i) = 0.0d0
   40 continue
c     .......... determine the number of eigenvalues
c                in the interval ..........
      p = 1
      q = n
      x1 = ehigh
      isturm = 1
      go to 320
   60 mfound = s
      x1 = elow
      isturm = 2
      go to 320
   80 mfound = mfound - s
      if (mfound .gt. n) go to 980
      q = 0
      r = 0
c     .......... establish and process next subhmatrix, refining
c                interval by the gerschgorin bounds ..........
  100 if (r .eq. mfound) go to 1001
      p = q + 1
      xu = d(p)
      x0 = d(p)
      u = 0.0d0
c
      do 120 q = p, n
         x1 = u
         u = 0.0d0
         v = 0.0d0
         if (q .eq. n) go to 110
         u = dabs(e(q+1))
         v = e2(q+1)
  110    xu = dmin1(d(q)-(x1+u),xu)
         x0 = dmax1(d(q)+(x1+u),x0)
         if (v .eq. 0.0d0) go to 140
  120 continue
c
  140 x1 = epslon(dmax1(dabs(xu),dabs(x0)))
      if (eps1 .le. 0.0d0) eps1 = -x1
      if (p .ne. q) go to 180
c     .......... check for isolated root within interval ..........
      if (t1 .gt. d(p) .or. d(p) .ge. t2) go to 940
      r = r + 1
c
      do 160 i = 1, n
  160 eigvect(i,r) = 0.0d0
c
      eigval(r) = d(p)
      eigvect(p,r) = 1.0d0
      go to 940
  180 u = q-p+1
      x1 = u * x1
      elow = dmax1(t1,xu-x1)
      ehigh = dmin1(t2,x0+x1)
      x1 = elow
      isturm = 3
      go to 320
  200 m1 = s + 1
      x1 = ehigh
      isturm = 4
      go to 320
  220 m2 = s
      if (m1 .gt. m2) go to 940
c     .......... find roots by bisection ..........
      x0 = ehigh
      isturm = 5
c
      do 240 i = m1, m2
         rv5(i) = ehigh
         rv4(i) = elow
  240 continue
c     .......... loop for k-th eigenvalue
c                for k=m2 step -1 until m1 do --
c                (-do- not used to legalize -computed go to-) ..........
      k = m2
  250    xu = elow
c     .......... for i=k step -1 until m1 do -- ..........
         do 260 ii = m1, k
            i = m1 + k - ii
            if (xu .ge. rv4(i)) go to 260
            xu = rv4(i)
            go to 280
  260    continue
c
  280    if (x0 .gt. rv5(k)) x0 = rv5(k)
c     .......... next bisection step ..........
  300    x1 = (xu + x0) * 0.5d0
         if ((x0 - xu) .le. dabs(eps1)) go to 420
         tst1 = 2.0d0 * (dabs(xu) + dabs(x0))
         tst2 = tst1 + (x0 - xu)
         if (tst2 .eq. tst1) go to 420
c     .......... in-line procedure for sturm sequence ..........
  320    s = p - 1
         u = 1.0d0
c
         do 340 i = p, q
            if (u .ne. 0.0d0) go to 325
            v = dabs(e(i)) / epslon(1.0d0)
            if (e2(i) .eq. 0.0d0) v = 0.0d0
            go to 330
  325       v = e2(i) / u
  330       u = d(i) - x1 - v
            if (u .lt. 0.0d0) s = s + 1
  340    continue
c
         go to (60,80,200,220,360), isturm
c     .......... refine intervals ..........
  360    if (s .ge. k) go to 400
         xu = x1
         if (s .ge. m1) go to 380
         rv4(m1) = x1
         go to 300
  380    rv4(s+1) = x1
         if (rv5(s) .gt. x1) rv5(s) = x1
         go to 300
  400    x0 = x1
         go to 300
c     .......... k-th eigenvalue found ..........
  420    rv5(k) = x1
      k = k - 1
      if (k .ge. m1) go to 250
c     .......... find vectors by inverse iteration ..........
      norm = dabs(d(p))
      ip = p + 1
c
      do 500 i = ip, q
  500 norm = dmax1(norm, dabs(d(i)) + dabs(e(i)))
c     .......... eps2 is the criterion for grouping,
c                eps3 replaces zero pivots and equal
c                roots are modified by eps3,
c                eps4 is taken very small to avoid overflow ..........
      eps2 = 1.0d-3 * norm
      eps3 = epslon(norm)
      uk = q - p + 1
      eps4 = uk * eps3
      uk = eps4 / dsqrt(uk)
      group = 0
      s = p
c
      do 920 k = m1, m2
         r = r + 1
         its = 1
         eigval(r) = rv5(k)
         x1 = rv5(k)
c     .......... look for close or coincident roots ..........
         if (k .eq. m1) go to 520
         if (x1 - x0 .ge. eps2) group = -1
         group = group + 1
         if (x1 .le. x0) x1 = x0 + eps3
c     .......... elimination with interchanges and
c                initialization of vector ..........
  520    v = 0.0d0
c
         do 580 i = p, q
            rv6(i) = uk
            if (i .eq. p) go to 560
            if (dabs(e(i)) .lt. dabs(u)) go to 540
            xu = u / e(i)
            rv4(i) = xu
            rv1(i-1) = e(i)
            rv2(i-1) = d(i) - x1
            rv3(i-1) = 0.0d0
            if (i .ne. q) rv3(i-1) = e(i+1)
            u = v - xu * rv2(i-1)
            v = -xu * rv3(i-1)
            go to 580
  540       xu = e(i) / u
            rv4(i) = xu
            rv1(i-1) = u
            rv2(i-1) = v
            rv3(i-1) = 0.0d0
  560       u = d(i) - x1 - xu * v
            if (i .ne. q) v = e(i+1)
  580    continue
c
         if (u .eq. 0.0d0) u = eps3
         rv1(q) = u
         rv2(q) = 0.0d0
         rv3(q) = 0.0d0
c     .......... back substitution
c                for i=q step -1 until p do -- ..........
  600    do 620 ii = p, q
            i = p + q - ii
            rv6(i) = (rv6(i) - u * rv2(i) - v * rv3(i)) / rv1(i)
            v = u
            u = rv6(i)
  620    continue
c     .......... orthogonalize with respect to previous
c                members of group ..........
         if (group .eq. 0) go to 700
c
         do 680 jj = 1, group
            j = r - group - 1 + jj
            xu = 0.0d0
c
            do 640 i = p, q
  640       xu = xu + rv6(i) * eigvect(i,j)
c
            do 660 i = p, q
  660       rv6(i) = rv6(i) - xu * eigvect(i,j)
c
  680    continue
c
  700    norm = 0.0d0
c
         do 720 i = p, q
  720    norm = norm + dabs(rv6(i))
c
         if (norm .ge. 1.00) go to 840
c     .......... forward sehighstitution ..........
         if (its .eq. 500) go to 960  ! 500 au lieu de 5
         if (norm .ne. 0.0d0) go to 740
         rv6(s) = eps4
         s = s + 1
         if (s .gt. q) s = p
         go to 780
  740    xu = eps4 / norm
c
         do 760 i = p, q
  760    rv6(i) = rv6(i) * xu
c     .......... elimination operations on next vector
c                iterate ..........
  780    do 820 i = ip, q
            u = rv6(i)
c     .......... if rv1(i-1) .eq. e(i), symatrix row interchange
c                was performed earlier in the
c                triangularization process ..........
            if (rv1(i-1) .ne. e(i)) go to 800
            u = rv6(i-1)
            rv6(i-1) = rv6(i)
  800       rv6(i) = u - rv4(i) * rv6(i-1)
  820    continue
c
         its = its + 1
         go to 600
c     .......... normalize so that sum of squares is
c                1 and expand to full order ..........
  840    u = 0.0d0
c
         do 860 i = p, q
  860    u=dsqrt(u*u+rv6(i)*rv6(i))
c
         xu = 1.0d0 / u
c
         do 880 i = 1, n
  880    eigvect(i,r) = 0.0d0
c
         do 900 i = p, q
  900    eigvect(i,r) = rv6(i) * xu
c
         x0 = x1
  920 continue
c
  940 if (q .lt. n) go to 100
      go to 1001
c     .......... set error -- non-converged eigenvector ..........
  960 ierr = 4 * n + r
      go to 1001
c     .......... set error -- underestimate of number of
c                eigenvalues in interval ..........
  980 ierr = 3 * n + 1
 1001 elow = t1
      ehigh = t2
      return
      end

	       function epslon (x)
	implicit double precision (a-h,o-z)
      double precision x
c
c     estimate unit roundoff in quantities of size x.
c
      double precision symatrix,b,c,eps
c
c     this program should function properly on all systems
c     satisfying the following two assumptions,
c        1.  the base used in representing floating point
c            numbers is not a power of three.
c        2.  the quantity  a  in statement 10 is represented to 
c            the accuracy used in floating point variables
c            that are stored in memory.
c     the statement number 10 and the go to 10 are intended to
c     force optimizing compilers to generate code satisfying 
c     assumption 2.
c     under these assumptions, it should be true that,
c            a  is not exactly equal to four-thirds,
c            b  has a zero for its last bit or digit,
c            c  is not exactly equal to one,
c            eps  measures the separation of 1.0 from
c                 the next larger floating point number.
c     the developers of eispack would appreciate being informed
c     about any systems where these assumptions do not hold.
c
c     this version dated 4/6/83.
c
      symatrix = 4.0d0/3.0d0
   10 b = symatrix - 1.0d0
      c = b + b + b
      eps = dabs(c-1.0d0)
      if (eps .eq. 0.0d0) go to 10
      epslon = eps*dabs(x)
      return
      end

	     subroutine tred1(nm,n,symatrix,d,e)
c      
       implicit double precision (a-h,o-z)
      integer i,j,k,l,n,ii,nm,jp1
      double precision symatrix(800,800),d(800),e(800),e2(800)
      double precision f,g,h,scale

c      This subroutine is a translation of the algol procedure tred1,
c     num. math. 11, 181-195(1968) by martin, reinsch, and wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 212-226(1971).
c
c     this subroutine reduces a real symmetric matrix
c     to a symmetric tridiagonal matrix using
c     orthogonal similarity transformations.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        symatrix contains the real symmetric input matrix.  only the
c          lower triangle of the matrix need be supplied.
c
c     on output
c
c        symatrix contains information about the orthogonal trans-
c          formations used in the reduction in its strict lower
c          triangle.  the full upper triangle of a is unaltered.
c
c        d contains the diagonal elements of the tridiagonal matrix.
c
c        e contains the subdiagonal elements of the tridiagonal
c          matrix in its last n-1 positions.  e(1) is set to zero.
c
c        e2 contains the squares of the corresponding elements of e.
c          e2 may coincide with e if the squares are not needed.
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.

c
c     

       
c
c     ------------------------------------------------------------------
c
      
	
	do 100 i = 1, n
      e2(i)=e(i)*e(i)
      d(i) = symatrix(n,i)
      symatrix(n,i) = symatrix(i,i)
  100 continue
c     .......... for i=n step -1 until 1 do -- ..........
      do 300 ii = 1, n
         i = n + 1 - ii
         l = i - 1
         h = 0.0d0
         scale = 0.0d0
         if (l .lt. 1) go to 130
c     .......... scale row (algol tol then not needed) ..........
         do 120 k = 1, l
  120    scale = scale + dabs(d(k))
c
         if (scale .ne. 0.0d0) go to 140
c
         scale2=scale*scale
	   do 125 j = 1, l
            d(j) = symatrix(l,j)
            symatrix(l,j) = symatrix(i,j)
            symatrix(i,j) = 0.0d0
  125    continue
      
c
  130    e(i) = 0.0d0
         e2(i) = 0.0d0
         go to 300
	 
c       
          
  140    do 150 k = 1, l
            d(k) = d(k) / scale
	       h = h + d(k) * d(k)
  150    continue
c
         e2(i) = scale2* h
         f = d(l)
         g = -dsign(dsqrt(h),f)
         e(i) = scale * g
         h = h - f * g
         d(l) = f - g
         if (l .eq. 1) go to 285
c     .......... form symatrix*u ..........
         do 170 j = 1, l
  170    e(j) = 0.0d0
c
         do 240 j = 1, l
            f = d(j)
            g = e(j) + symatrix(j,j) * f
            jp1 = j + 1
            if (l .lt. jp1) go to 220
c
            do 200 k = jp1, l
               g = g + symatrix(k,j) * d(k)
               e(k) = e(k) + symatrix(k,j) * f
  200       continue
c
  220       e(j) = g
  240    continue
c     .......... form p ..........
         f = 0.0d0
c
         do 245 j = 1, l
            e(j) = e(j) / h
            f = f + e(j) * d(j)
  245    continue
c
         h = f / (h + h)
c     .......... form q ..........
         do 250 j = 1, l
  250    e(j) = e(j) - h * d(j)
c     .......... form reduced symatrix ..........
         do 280 j = 1, l
            f = d(j)
            g = e(j)
c
            do 260 k = j, l
  260       symatrix(k,j) = symatrix(k,j) - f * e(k) - g * d(k)
c
  280    continue
c
  285    do 290 j = 1, l
            f = d(j)
            d(j) = symatrix(l,j)
            symatrix(l,j) = symatrix(i,j)
            symatrix(i,j) = f * scale
  290    continue
c
  300 continue
c
      return
      end

	    subroutine trbak1(nm,n,symatrix,e,m,eigvect)
c     
      implicit double precision (a-h,o-z)
      integer i,j,k,l,m,n,nm
      double precision symatrix(800,800),e(800),eigvect(800,800)
      double precision s
c
c     this subroutine is a translation of the algol procedure trbak1,
c     num. math. 11, 181-195(1968) by martin, reinsch, and wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 212-226(1971).
c
c     this subroutine forms the eigenvectors of a real symmetric
c     matrix by back transforming those of the corresponding
c     symmetric tridiagonal matrix determined by  tred1.
c
c     on input
c
c        nm must be set to the row dimension of two-dimensional
c          array parameters as declared in the calling program
c          dimension statement.
c
c        n is the order of the matrix.
c
c        symatrix contains information about the orthogonal trans-
c          formations used in the reduction by  tred1
c          in its strict lower triangle.
c
c        e contains the subdiagonal elements of the tridiagonal
c          matrix in its last n-1 positions.  e(1) is arbitrary.
c
c        m is the number of eigenvectors to be back transformed.
c
c        eigvect contains the eigenvectors to be back transformed
c          in its first m columns.
c
c     on output
c
c        eigvect contains the transformed eigenvectors
c          in its first m columns.
c
c     note that trbak1 preserves vector euclidean norms.
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      if (m .eq. 0) go to 200
      if (n .eq. 1) go to 200
c
      do 140 i = 2, n
         l = i - 1
         if (e(i) .eq. 0.0d0) go to 140
c
         do 130 j = 1, m
            s = 0.0d0
c
            do 110 k = 1, l
  110       s = s + symatrix(i,k) * eigvect(k,j)
c     .......... divisor below is negative of h formed in tred1.
c                double division avoids possible underflow ..........
            s = (s / symatrix(i,l)) / e(i)
c
            do 120 k = 1, l
  120       eigvect(k,j) = eigvect(k,j) + s * symatrix(i,k)
c
  130    continue
c
  140 continue
c
  200 return
      end




	   


	      subroutine tql1(n,d,e,ierr)
c     
      implicit double precision (a-h,o-z)
      integer i,j,l,m,n,ii,l1,l2,mml,ierr
      double precision d(800),e(800)
      double precision c,c2,c3,dl1,el1,f,g,h,p,r,s,s2,tst1,tst2
c
c     this subroutine is a translation of the algol procedure tql1,
c     num. math. 11, 293-306(1968) by bowdler, martin, reinsch, and
c     wilkinson.
c     handbook for auto. comp., vol.ii-linear algebra, 227-240(1971).
c
c     this subroutine finds the eigenvalues of a symmetric
c     tridiagonal matrix by the ql method.
c
c     on input
c
c        n is the order of the matrix.
c
c        d contains the diagonal elements of the input matrix.
c
c        e contains the subdiagonal elements of the input matrix
c          in its last n-1 positions.  e(1) is arbitrary.
c
c      on output
c
c        d contains the eigenvalues in ascending order.  if an
c          error exit is made, the eigenvalues are correct and
c          ordered for indices 1,2,...ierr-1, but may not be
c          the smallest eigenvalues.
c
c        e has been destroyed.
c
c        ierr is set to
c          zero       for normal return,
c          j          if the j-th eigenvalue has not been
c                     determined after 30 iterations.
c
c     
c
c     questions and comments should be directed to burton s. garbow,
c     mathematics and computer science div, argonne national laboratory
c
c     this version dated august 1983.
c
c     ------------------------------------------------------------------
c
      
	ierr = 0
      if (n .eq. 1) go to 1001
c
      do 100 i = 2, n
  100 e(i-1) = e(i)
c
      f = 0.0d0
      tst1 = 0.0d0
      e(n) = 0.0d0
c
      do 290 l = 1, n
         j = 0
         h = dabs(d(l)) + dabs(e(l))
         if (tst1 .lt. h) tst1 = h
c     .......... look for small sub-diagonal element ..........
         do 110 m = l, n
            tst2 = tst1 + dabs(e(m))
            if (tst2 .eq. tst1) go to 120
c     .......... e(n) is always zero, so there is no exit
c                through the bottom of the loop ..........
  110    continue
c
  120    if (m .eq. l) go to 210
  130    if (j .eq. 1000) go to 1000 !1000 iterations
         j = j + 1
c     .......... form shift ..........
         l1 = l + 1
         l2 = l1 + 1
         g = d(l)
         p = (d(l1) - g) / (2.0d0 * e(l))
	   r=dsqrt(p*p+1.)
         d(l) = e(l) / (p + dsign(r,p))
         d(l1) = e(l) * (p + dsign(r,p))
         dl1 = d(l1)
         h = g - d(l)
         if (l2 .gt. n) go to 145
c
         do 140 i = l2, n
  140    d(i) = d(i) - h
c
  145    f = f + h
c     .......... ql transformation ..........
         p = d(m)
         c = 1.0d0
         c2 = c
         el1 = e(l1)
         s = 0.0d0
         mml = m - l
c     .......... for i=m-1 step -1 until l do -- ..........
         do 200 ii = 1, mml
            c3 = c2
            c2 = c
            s2 = s
            i = m - ii
            g = c * e(i)
            h = c * p
	      r=dsqrt(p*p+e(i)*e(i))
            e(i+1) = s * r
            s = e(i) / r
            c = p / r
            p = c * d(i) - s * g
            d(i+1) = h + s * (c * g + s * d(i))
  200    continue
c
         p = -s * s2 * c3 * el1 * e(l) / dl1
         e(l) = s * p
         d(l) = c * p
         tst2 = tst1 + dabs(e(l))
         if (tst2 .gt. tst1) go to 130
  210    p = d(l) + f
c     .......... order eigenvalues ..........
         if (l .eq. 1) go to 250
c     .......... for i=l step -1 until 2 do -- ..........
         do 230 ii = 2, l
            i = l + 2 - ii
            if (p .ge. d(i-1)) go to 270
            d(i) = d(i-1)
  230    continue
c
  250    i = 1
  270    d(i) = p
  290 continue
c
      go to 1001
c     .......... set error -- no convergence to an
c                eigenvalue after 30 iterations ..........
 1000 ierr = l
 1001 return
      end


	

	
	
	
	
	
	subroutine write2(nmax,idimplus,idimminus,idimidim,elow,ehigh,
     *nevalplus,nevalminus,nevalneval,i1i2)
	! writes on the file eigvals.res
	 implicit double precision (a-h,o-z)
	write(3,591)
591	format('IV)DIAGONALIZATION')
	write(3,5555) nmax,idimplus, idimminus,idimidim
5555  format(' 1) number of states of the oscillator basis',/,
     *'nmax=',i2,3x,'states+=',i4,3x,'states-=',i4,3x,'states+-=',i4)
      if (i1i2.eq.1) write(3,*)'2) all eigenvalues without eigenvectors'
	if (i1i2.eq.2) write(3,*) '2) eigenvalues in the selected 
     * interval [elow,ehigh] with their eigenvectors'
	
6987  format('elow=',f9.5,4x,f9.5)
	 
    
	 
1234  format('diagstates+=',i4,3x,'diagstates-=',i4,3x,
     *'diagstates+-=',i4,//)
      write(*,1119) nevalplus, nevalminus
1119  format('nevalplus=', i4,3x,'nevalminus=', i4)
      elapsed_time=timef()
       
       end
	 
	subroutine write3(nmax,idimplus,idimminus,hbaromeg0,kk,som1)
	implicit double precision (a-h,o-z)
	! writes on the file conver.res
      common/energ/ energies(4000), num(4000)
!	open(2,file='conver_ws.res')
!	write(2,5010) nmax,idimplus,idimminus,hbaromeg0,kk,energies(kk),
!	1som1
5010  format(' * ','nmax=',i2,' * ','p+=',i4,' * ','p-=',i4,' * ',
     *'hbomg0=',
     1f5.2,' * ','N°=',i3,' * ','fermi=',f7.3,' * ','sum=',e12.6,' * ')
	 end
	 
	 
	subroutine vektorsn(kkind,i1i2,
     *idimplus,idimminus,nevalplus,nevalminus,
     *nevalneval,evalplus,evalminus,evecplus,evecminus)
	! writes the components of the eigenfunctions
	implicit double precision (a-h,o-z) 
	double precision evalplus(800),evecplus(800,800)
	double precision evalminus(800),evecminus(800,800)
	common/energ/ energies(4000), num(4000)
	common/vecbasep/ jeup(800),nnxp(800),nnyp(800),
     *nnzp(800),nnsp(800),ansp(800)
	common/vecbasem/ jeum(800),nnxm(800),nnym(800),
     *nnzm(800),nnsm(800),ansm(800)
	 double precision compo(800)

      open (10,file='eigenvectors_n.dat')
	open (11,file='eigenvalues_n.dat')
    !  if(i1i2.eq.1) write (10,6996)
6996  format(10x,'eigenvalues only,in order to write eigenvector
     * put i1i2=2')
    !  if(i1i2.eq.2) write(10,6997)
6997  format(10x, 'THE UNBOUND STATES ARE NOT WRITTEN',//)
      if(i1i2.eq.1) return
	do j=1,800
	compo(j)=0.0d0
	enddo

	
!	write(10,5995)
5995  format(/,1x,' COMPONENTS OF THE EIGENFUNCTIONS CORRESPONDING TO',/,
     *2x, 
     *'THE DIFFERENT BASIS FUNCTIONS OF THE OSCILLATOR (nx,ny,nz,sigm)',
     *///)
      
	do 1000 number=1,nevalneval
	k=number
	numk=num(k)
	kk=abs(numk)
	inbloc=num(k)
	if (numk.gt.0) goto 1
      if (numk.lt.0) goto 2
1     continue
      eiggenval=energies(k)
	write(11,199) number, eiggenval
	ibloc=1
	numbcompo=idimplus
	do i=1,idimplus
	compo(i)=evecplus(i,kk)
	enddo
	
!	if (eiggenval.lt.0.)write(10,199) number, eiggenval, ibloc,inbloc,
!     *numbcompo
199   format(3x,'number=',i5,3x,'eiggenval=',f12.6)
      do i=1,numbcompo
	nxx=nnxp(i)
	nyy=nnyp(i)
	nzz=nnzp(i)
	sigm=ansp(i)
	compoi=compo(i)
	if (eiggenval.lt.0.0) write(10,2000) number,
     *	 eiggenval,i,nxx,nyy,nzz,sigm,compoi 
2000	format(3x,'number=',i5,3x,'eiggenval=',f12.6,3x,i5,3x,
     *'nx=',i4,3x,'ny=',i4,3x,'nz=',i4,3x,'sigm=',f5.1,
     *3x,'compo=',e12.4)
	enddo
	goto 3
2	continue
      eiggenval=energies(k)
	write(11,199) number, eiggenval
	ibloc=2
	numbcompo=idimminus
	do i=1,idimminus
	compo(i)=evecminus(i,kk)
	enddo
!	if (eiggenval.lt.0.)write(10,199) number, eiggenval, ibloc,inbloc,
!     *numbcompo

      do i=1,numbcompo
	nxx=nnxm(i)
	nyy=nnym(i)
	nzz=nnzm(i)
	sigm=ansm(i)
	compoi=compo(i)
	if (eiggenval.lt.0.0) write(10,200) number, 
     *	eiggenval,i,nxx,nyy,nzz,sigm,compoi 
200	format(3x,'number=',i5,3x,'eiggenval=',f12.6,3x,
     *i5,3x,'nx=',i4,3x,'ny=',i4,3x,'nz=',i4,3x,'sigm=',f5.1,
     *3x,'compo=',e12.4)
	enddo

 3    continue
1000  continue
      elapsed_time=timef()
	write(*,*)'writes vektors=',elapsed_time
      return
	end


	subroutine vektorsp(kkind,i1i2,
     *idimplus,idimminus,nevalplus,nevalminus,
     *nevalneval,evalplus,evalminus,evecplus,evecminus)
	! writes the components of the eigenfunctions
	implicit double precision (a-h,o-z) 
	double precision evalplus(800),evecplus(800,800)
	double precision evalminus(800),evecminus(800,800)
	common/energ/ energies(4000), num(4000)
	common/vecbasep/ jeup(800),nnxp(800),nnyp(800),
     *nnzp(800),nnsp(800),ansp(800)
	common/vecbasem/ jeum(800),nnxm(800),nnym(800),
     *nnzm(800),nnsm(800),ansm(800)
	 double precision compo(800)

      open (10,file='eigenvectors_p.dat')
	open (11,file='eigenvalues_p.dat')
    !  if(i1i2.eq.1) write (10,6996)
6996  format(10x,'eigenvalues only,in order to write eigenvector
     * put i1i2=2')
    !  if(i1i2.eq.2) write(10,6997)
6997  format(10x, 'THE UNBOUND STATES ARE NOT WRITTEN',//)
      if(i1i2.eq.1) return
	do j=1,800
	compo(j)=0.0d0
	enddo

	
!	write(10,5995)
5995  format(/,1x,' COMPONENTS OF THE EIGENFUNCTIONS CORRESPONDING TO',/,
     *2x, 
     *'THE DIFFERENT BASIS FUNCTIONS OF THE OSCILLATOR (nx,ny,nz,sigm)',
     *///)
      
	do 1000 number=1,nevalneval
	k=number
	numk=num(k)
	kk=abs(numk)
	inbloc=num(k)
	if (numk.gt.0) goto 1
      if (numk.lt.0) goto 2
1     continue
      eiggenval=energies(k)
	write(11,199) number, eiggenval
	ibloc=1
	numbcompo=idimplus
	do i=1,idimplus
	compo(i)=evecplus(i,kk)
	enddo
	
!	if (eiggenval.lt.0.)write(10,199) number, eiggenval, ibloc,inbloc,
!     *numbcompo
199   format(3x,'number=',i5,3x,'eiggenval=',f12.6)
      do i=1,numbcompo
	nxx=nnxp(i)
	nyy=nnyp(i)
	nzz=nnzp(i)
	sigm=ansp(i)
	compoi=compo(i)
	if (eiggenval.lt.0.0) write(10,2000) number,
     *	 eiggenval,i,nxx,nyy,nzz,sigm,compoi 
2000	format(3x,'number=',i5,3x,'eiggenval=',f12.6,3x,i5,3x,
     *'nx=',i4,3x,'ny=',i4,3x,'nz=',i4,3x,'sigm=',f5.1,
     *3x,'compo=',e12.4)
	enddo
	goto 3
2	continue
      eiggenval=energies(k)
	write(11,199) number, eiggenval
	ibloc=2
	numbcompo=idimminus
	do i=1,idimminus
	compo(i)=evecminus(i,kk)
	enddo
!	if (eiggenval.lt.0.)write(10,199) number, eiggenval, ibloc,inbloc,
!     *numbcompo

      do i=1,numbcompo
	nxx=nnxm(i)
	nyy=nnym(i)
	nzz=nnzm(i)
	sigm=ansm(i)
	compoi=compo(i)
	if (eiggenval.lt.0.0) write(10,200) number, 
     *	eiggenval,i,nxx,nyy,nzz,sigm,compoi 
200	format(3x,'number=',i5,3x,'eiggenval=',f12.6,3x,
     *i5,3x,'nx=',i4,3x,'ny=',i4,3x,'nz=',i4,3x,'sigm=',f5.1,
     *3x,'compo=',e12.4)
	enddo

 3    continue
1000  continue
      elapsed_time=timef()
	write(*,*)'writes vektors=',elapsed_time
      return
	end
	
	
	subroutine pairing bcs(idimidim,kkind,in,iz,npairs,hlamdac,del,g,
     >	sek,ssek,epc,epcsmooth,hlamdsek)
	implicit double precision (a-h,o-z)
      common/vnu/ vnu2(4000),oldvnu2(4000),qpe(4000)
	common/energ/ energies(4000), num(4000)
	! iz= nombre de protons (input)
	! in=nombre de neutrons(input)
	! kkind=genre (neutrons ou protons)(input) 
	! idimidim= dim matrice(input)
	! n=nombre de particules (input)
	! npairs=(n) nombre de niveaux utilisés dans bcs
	            !npairs/2 en dessus et npairs/2 au dessus de fermi
	! hlamdac=niveau de fermi (output)
	! del=gap (output)
	! g=valeur de g (output)
	! sek=somme des energies (output)
	! ssek=somme des energies bcs (output)
	! epc=energie d'appariement (output)
	! epcsmooth= energie d'appariement smooth (output)
	! les energies propres energies(i) sont en common
	!           c'est evidemment des input
	! le nombre de niveaux pris 'en compte est egal
	!          au nombre de particules

	!!!!!!!!!!!!!!!!
	!inialisation entree-sortie
	vnu2=0.d0
	oldvnu2=0.d0
	qpe=0.d0
	hlamdac=0.d0
	hlamdaa=0.d0
	hlamdab=0.d0
	del=0.d0
     	sek=0.d0
      ssek=0.d0
      hlamdsek=0.d0
      !!!!!!!!!!!!!!!

	!!!!!!!!!!!!!!!!!!!!!
	! nbre de niv nbre de particules
	na=in+iz
	if(kkind.eq.1) n=in
	if(kkind.eq.2) n=iz
	if(kkind.eq.1) nf=in/2
	if(kkind.eq.2) nf=iz/2
	npairs=n
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
	sgstrut=0.d0
	ga=41.d0/(dfloat(na)**(1.d0/3.d0))
	hlamstrut=(energies(nf)+energies(nf+1))/2.d0
	do i=1,n
	uno=(hlamstrut-energies(i))/ga
	sgstrut=sgstrut+dexp(-uno*uno)
	enddo
	gstrut=sgstrut/ga/dsqrt(3.14159d0)

	!!!!!!!!!!!!!!!
	!evaluation cte d'app. g et epc smooth
      ! calcul de g par strut
	anciengsmooth=dfloat(na)/45.d0
      gsmooth=gstrut  !nouveau
	deltasmooth=12.d0/dsqrt(dfloat(na))
	g=1.d0/(gsmooth*dlog(dfloat(n)/gsmooth/deltasmooth)) !bolsterli
	epcsmooth=-0.5*gsmooth*deltasmooth*deltasmooth
	write(*,*)  'gstrut,anciengsmooth,hlamstrut'
	write(*,*)   gstrut,anciengsmooth,hlamstrut
	!stop
	!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!


	!  probabilités initiales , gap initial, lambda initiaux 
	
	sgap=0.d0
	do 2 k=1,n
	vnu2(k)=0.9d0
	if (k.gt.nf) vnu2(k)=0.1d0
      unu2=1-vnu2(k)
2     sgap=sgap+g*dsqrt(vnu2(k)*unu2)
      del=sgap
	hlamdaa=40.d0
	hlamdab=-40.d0
	hlamdac=(hlamdaa+hlamdab)/2.d0
!	open(88)
	
!      write(*,*) 'hlamdainitiaux=',hlamdaa,hlamdab,hlamdac
!	write(*,*) 'gap initial=',del
      icoumax=200
      icou=0
	!dichotomie
999	sa=0.d0
	sb=0.d0
	sc=0.d0
	icou=icou+1
	if(icou.gt.icoumax) write(*,*) 'bcs ne converge pas'
	if(icou.gt.icoumax) stop

	write(*,*) 'icou=',icou
	do 59 j=1,n
	oldvnu2(j)=vnu2(j)
59    continue
	oldhlamdac=hlamdac
	olddel=del
	do 44 k=1,n
	eqpk=energies(k)-hlamdaa
	vnu2(k)=0.5*(1.d0-(eqpk/dsqrt(eqpk*eqpk+del*del)))
      unu2=1.d0-vnu2(k)
44      sa=sa+vnu2(k)                                                      
      diffa=dfloat(nf)-sa
	
	

      do 55 k=1,n
	eqpk=energies(k)-hlamdab
	vnu2(k)=0.5*(1.0d0-(eqpk/dsqrt(eqpk*eqpk+del*del)))
      unu2=1.0d0-vnu2(k)
55      sb=sb+vnu2(k)                                                      
      diffb=dfloat(nf)-sb 
      

      do 66 k=1,n
	eqpk=energies(k)-hlamdac
	vnu2(k)=0.5*(1.0d0-(eqpk/dsqrt(eqpk*eqpk+del*del)))
      unu2=1.d0-vnu2(k)
66      sc=sc+vnu2(k)                                                      
      diffc=dfloat(nf)-sc
147    format(f20.6)
	prodac=diffa*diffc
	prodbc=diffb*diffc
	write(*,*) '§§§§§§§§§§§§§§§§§§§§§§§§§'
      write(*,*) 'les lambda de la dicho'
	write(*,*)  hlamdaa,hlamdab,hlamdac
	write(*,*) 'diffa=',diffa,'diffb=',diffb,'diffc=',diffc
	write(*,*) 'prodac,prodbc',prodac,prodbc
	write(*,*) 'del=',del
	write(*,*) '§§§§§§§§§§§§§§§§§§§§§§§§§'
 !     write(*,*) 'del',del

!!	write (*,*) 'prodac=',prodac,'prodbc=',prodbc
	
	if(prodac.le.0.0) hlamdab=hlamdac
	if(prodbc.le.0.0) hlamdaa=hlamdac
	
	prodprod=prodac*prodbc
	if (prodprod.gt.0.0)  hlamdab=hlamdab-0.1
	if (prodprod.gt.0.0)  hlamdaa=hlamdaa+0.1
      ! calcul des nouvelles probabilités et du nouveau gap: debut
	sgap=0.
	do 1 k=1,n
	eqpk=energies(k)-hlamdac
	vnu2(k)=0.5*(1.d0-(eqpk/dsqrt(eqpk*eqpk+del*del)))
      unu2=1.d0-vnu2(k)
1     sgap=sgap+g*dsqrt(vnu2(k)*unu2)
      del=sgap
!!	! calcul des nouvelles probabilités et du nouveau gap: fin
	
	hlamdac=(hlamdaa+hlamdab)/2.
	
	! precision sur delta, lambda et les probabilités : debut
      epsdel=0.001d0
	epslamb=0.001d0
	diff1=dabs(olddel-del)
!	write(2255,*) 'hlamdac',hlamdac,'del',del
	diff2=dabs(oldhlamdac-hlamdac)
	sr=0.
	do 69 j=1,n
	ff=oldvnu2(j)-vnu2(j)
	ff2=ff*ff
	ffsq=dsqrt(ff2)
	sr=sr+ffsq
69    continue
      diff3=sr
	! precision sur delta, lambda et les probabilités : fin
      

      !  test sur la precision de delta et lambda : debut
	if(diff1.gt.epsdel.or.diff2.gt.epslamb.or.dabs(diffc).gt.0.1d0)
     >	 goto 999

	 write(*,*) ' precision  
     *	sur delta et lambda  atteinte'
	 !  test sur la precision de delta et lambda : fin
1000  write(*,*) 'precis sur del',diff1
      


       ! VeRIFICATION DES EQUATIONS DU GAP et ecriture de la solution: debut
	sz1=0.
	sd1=0.
	do j=1,n
	vnu2j=vnu2(j)
	sz1=sz1+2.d0*vnu2j
	unu2j=1.d0-vnu2j
	spi=g*dsqrt(vnu2j*unu2j)
	sd1=sd1+spi
	enddo
	verifnumber=sz1
	verifgap=sd1
       write (*,*)  'XXXXXXXXXXXXXXXXXXXXXXXXXXXX'
	write (*,*)  'XXXXXXXXXXXXXXXXXXXXXXXXXXXX'
	write (*,*)  'XXXXXXXXXXXXXXXXXXXXXXXXXXXX'
	write (*,*)   'verif number and gap ', sz1,sd1
	 sek=0.d0
       do i=1,nf
	sek=sek+2.d0*energies(i)
	 enddo
	ssek=0.d0
       do i=1,n
	ssek=ssek+2.d0*energies(i)*vnu2(i)
	qpe(i)=dsqrt((energies(i)-hlamdac)*(energies(i)-hlamdac)+del*del)
	 enddo
	epc=(ssek-sek)-del*del/g
	hlamdsek=(energies(nf)+energies(nf+1))/2.d0
	
	
	
	!!	write(*,*) '*****','gap=',del, 'lamda=',hlamdac,'*******' 
!	open(111,file='convpairing.dat')
!	write(111,*) '*','gap=',del, 'lamda=',hlamdac,'preciprob=',
!     *	diff3, '*' 
!	open(222,file='probpairing.dat')
	write(*,*) 'les diff',diff1,diff2,diff3
!	if(diff1.lt.eps.and.diff2.lt.eps)
 !    *	write(222,48)(j, vnu2(j),oldvnu2(j),vnu2(j)-oldvnu2(j),j=1,n)
 !      write(222,*) 'lanmbda, delta,g,-delta2/g', hlamdac,
 !    >	 del,g,-del*del/g
!	write(222,*) 'epc,epcsmooth,corrpair',epc,epcsmooth,epc-epcsmooth
 !     write(222,*)'som des vap avec pairing,som vap sans pair,diff',
 !    >	ssek,sek,ssek-sek
!	write(222,*)'fermi milieu , dernier occup,deltasmooth',
 !    >	hlamdsek,energies(nf),deltasmooth
48    format (i4,2x,f20.10,f20.10,f20.10)
	!if(diff1.lt.eps.and.diff2.lt.eps) write(159,*) (i,vnu2(i),i=1,n)
       ! VeRIFICATION DES EQUATIONS DU GAP et ecriture de la solution: fin
	 write (*,*)  'XXXXXXXXXXXXXXXXXXXXXXXXXXXX'
	write (*,*)  'XXXXXXXXXXXXXXXXXXXXXXXXXXXX'
	write (*,*)  'XXXXXXXXXXXXXXXXXXXXXXXXXXXX'
!	open (5831,file='probnmax')
!	do i=1,n
!	write(5831,*) i,vnu2(i),del,hlamdac
!	enddo
       return
	 end


	MODULE STRUT
	CONTAINS
	function  hermiteO(n,x)
	! this subroutine calculates  hermite
	! polynomial of order n and variable x. (eq. 26)
	implicit double precision (a-h,o-z)


      if(n.eq.18)HERMITEO=-17643225600.+262144.*x**18-20054016.*x**16+
     >601620480.*x**14-
     >9124577280.*x**12+75277762560.*x**10-338749931520.*x**8+
     >790416506880.*x**6-846874828800.*x**4+317578060800.*x**2

      if(n.eq.17)HERMITEO=131072.*x**17-8912896.*x**15+233963520.*x**13-
     >3041525760.*x**11+20910489600.*x**9-75277762560.*x**7+
     >131736084480.*x**5-94097203200.*x**3+17643225600.*x

	if(n.eq.16)HERMITEO=518918400.+65536.*x**16-3932160.*x**14+
     >	89456640.*x**12-984023040.*x**10+5535129600.*x**8-
     >     15498362880.*x**6+19372953600.*x**4-8302694400.*x**2
	if(n.eq.15)HERMITEO=32768.*x**15-1720320.*x**13+
     >	33546240.*x**11-307507200.*x**9+1383782400.*x**7-
     > 2905943040.*x**5+2421619200.*x**3-518918400.*x
	if(n.eq.14)HERMITEO=-17297280.+16384.*x**14-745472.*x**12+
     >12300288.*x**10-92252160.*x**8+322882560.*x**6-
     >484323840.*x**4+242161920.*x**2
	if(n.eq.13)HERMITEO=8192.*x**13-319488.*x**11+4392960.*x**9-
     >26357760.*x**7+69189120.*x**5-69189120.*x**3+17297280.*x 
	if(n.eq.12)HERMITEO=665280.+4096.*x**12-135168.*x**10+
     >1520640.*x**8-7096320.*x**6+13305600.*x**4-7983360.*x**2
	if(n.eq.11)HERMITEO=2048.*x**11-56320.*x**9+506880.*x**7-
     >1774080.*x**5+2217600.*x**3-665280.*x	 
	if(n.eq.10)HERMITEO=-30240.+1024.*x**10-23040.*x**8+
     >	 161280.*x**6-403200.*x**4+302400.*x**2	
	if(n.eq.9) HERMITEO=512.*x**9-9216.*x**7+
     >	48384.*x**5-80640.*x**3+30240.*x	
      if(n.eq.8) HERMITEO=1680.+256.*x**8-3584.*x**6+
     >	13440.*x**4-13440.*x**2
	if(n.eq.7) HERMITEO=128.*x**7-1344.*x**5+3360.*x**3-1680.*x
      if(n.eq.6) HERMITEO= -120.+64*x**6-480.*x**4+720.*x**2
	if(n.eq.5) HERMITEO=32.*x**5-160.*x**3+120.*x
	if(n.eq.4) HERMITEO=12.+16.*x**4-48.*x**2
	if(n.eq.3) HERMITEO=8.*x**3-12.*x
	if(n.eq.2) HERMITEO=-2.+4.*x**2
	if(n.eq.1) HERMITEO=2.*x
	if(n.eq.0) HERMITEO=1.

	return
	end function hermiteO

	 FUNCTION EERF(X)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      ARG=X
	X=DABS(X)
      T=  1.0D0/(1.0D0+0.3275911D0*X)
      A1= 0.254829592D0
      A2=-0.284496736D0
      A3= 1.421413741D0
      A4=-1.453152027D0
      A5= 1.061405429D0
      EERF=1.0D0-(A1*T+A2*T**2+A3*T**3+A4*T**4+A5*T**5)*DEXP(-X**2)
	IF(ARG.LT.0.D0) EERF=-EERF
      RETURN
      END FUNCTION EERF

	FUNCTION CTE(N)
	implicit double precision (a-h,o-z)
	if(n.eq.18)CTE=-.8138020833/100000./24./28./32./36.
	if(n.eq.17) CTE=0.D0
	if(n.eq.16) CTE=.8138020833/100000./24./28./32.
	if(n.eq.15) CTE=0.D0
	if(n.eq.14) CTE=-.8138020833/100000./24./28.
	if(n.eq.13) CTE=0.D0
	if(n.eq.12) CTE=.8138020833/100000./24. 
	if(n.eq.11) CTE=0.D0
	if(n.eq.10) CTE=-.8138020833/100000.
	if(n.eq.9)  CTE=0.D0
	if(n.eq.8)  CTE=0.0001627604167D0
	if(n.eq.7)  CTE=0.D0
      if(n.eq.6)  CTE=-0.00260416667D0
	if(n.eq.5)  CTE=0.D0
	if(n.eq.4)  CTE=0.03125D0
	if(n.eq.3)  CTE=0.D0
	if(n.eq.2)  CTE=-0.25D0
	if(n.eq.1)  CTE=0.D0
	if(n.eq.0)  CTE=1.D0
	end function cte
      
	subroutine sigmix(gam,ip,x,en,sig)
	implicit double precision (a-h,o-z)
	common/energ/ energies(4000), num(4000)
	s=0.d0
	do m=2,ip
!	write(*,*)  'hermite',hermiteO(m,x),'gam',gam
	s=s +cte(m)*(gam*hermiteO(m,x)/2.0D0 +en*
     >	hermiteO(m-1,x)+dfloat(m)*gam*hermiteO(m-2,x))
	 
	 enddo
	SIG=S
	return
	end subroutine sigmix

	subroutine tigmix(gam,ip,x,en,tig)
	implicit double precision (a-h,o-z)
	common/energ/ energies(4000), num(4000)
	s=0.d0
	do m=2,ip
!	write(*,*)  'hermite',hermiteO(m,x),'gam',gam
	s=s +cte(m)*hermiteO(m-1,x)
	 
	 enddo
	TIG=S
	return
	end subroutine tigmix



	END MODULE STRUT
       

	SUBROUTINE STRUTINSKY (idimidim,hlamb,gam,ip,res)
	
      use strut
 !     USE numerical_libraries
	implicit double precision (a-h,o-z)
	common/energ/ energies(4000), num(4000)
	pi=3.151592654d0
	
	spi=dsqrt(pi)
	cspi=1.d0/spi
	s=0.d0
	do k=1,idimidim
	
	x=(hlamb-energies(k))/gam
	call sigmix(gam,ip,x,energies(k),sig)
	WRITE(*,*) sig
     	s=s+0.5d0*energies(k)*(1.d0+eerf(x))-gam*dexp(-x*x)*cspi/2.0d0
     >	-dexp(-x*x)*cspi*sig
 !     WRITE(1990,*) 0.5d0*(1.d0+derf(x)),energies(k),2.d0*s
 
	enddo
	res=2.D0*s
	end

	SUBROUTINE NSTRUTINSKY (nb,idimidim,hlamb,hnew,gam,ip,res)
	
      use strut
 !     USE numerical_libraries
	implicit double precision (a-h,o-z)
	common/energ/ energies(4000), num(4000)
!	write(1990,*) '**************************************************'
	
	conserv=hlamb
	conv=8.0d0
	IKK=2
	KKK=0
5	pi=3.151592654d0
	
	spi=dsqrt(pi)
	cspi=1.d0/spi
	s=0.d0
	do k=1,idimidim
	
	x=(hlamb-energies(k))/gam
	call tigmix(gam,ip,x,energies(k),tig)
!	WRITE(*,*) 'attentionnnnnnnnnnnnnnnnnnnnne!',x
     	s=s+0.5d0*(1.d0+ Eerf(x))
     >	-dexp(-x*x)*cspi*tig

	enddo
	res=2.D0*s
      
       hnew=(((res)/dfloat(nb))**(1.d0/conv))*hlamb
	
!	write(1990,*) 'hnew',hnew,HLAMB,res, ikk,gam
	difo=dabs(hnew-hlamb)
	IKK=IKK+1
	
	if (difo.lt.0.00000001) GOTO 44
	if(dabs((res)-dfloat(nb)).lt.0.01) goto 44
	if(ikk.gt.50) conv=16.d0
	if(ikk.gt.500) conv=32.d0
	
	


	hlamb=hnew
	goto 5
44	CONTINUE
      hlamb=conserv
	RETURN
      
	end
      










	

	! ************* FIN DU PROGRAMME ******************************************
      ! ************* END OF  PROGRAM ******************************************
	
	
	


    











































































































































































































































































































	
	





































































































      












































































































	



	
 







